Elementary local representation densities at all primes via lifting recursions

Let $p$ be a prime and let $L$ be a quadratic $\mathbb{Z}_p$-lattice with quadratic form $Q$. For $t\neq 0$ the local representation density $\alpha_p(t;L)$ is the stable normalised growth of the congruence counts of solutions to $Q(v)\equiv t\pmod{p^m}$. We compute these counts and densities explicitly for the hyperbolic plane $H_0$ over $\mathbb{Z}p$, uniformly in $p$, and at $p=2$ for the basic dyadic blocks (rank-$1$ Type I blocks and the even binary planes $2^aH\varepsilon$), together with the anisotropic ternary lattice $L_3=\langle 2\rangle^{\oplus 3}$. At the dyadic prime the usual Jacobian/Hensel lifting mechanism breaks down in the bilinear-lattice convention $Q(v)=\langle v,v\rangle$. The main new input is an explicit half-lift involution for diagonal sums of squares, which yields a stable lifting recursion with factor $2^{d-1}$ under the primitivity hypothesis $4\nmid a$. As applications we obtain closed forms for the three-squares congruence counts (hence $\alpha_2(t;L_3)$) and a prime-uniform formula for the densities of the scaled hyperbolic planes $p^eH_0$ in the standard normalisation $q=\langle\cdot,\cdot\rangle/2$.

==> anc/README_CODE.txt <==
Code artifacts (Python verifiers + Lean 4 formalization)

This arXiv source bundle includes:
  • verify.py and fast verifier scripts verify_*_fast.py (Python 3)
  • lean/  (Lean 4 project containing DLRHalfLift/Paper.lean)

Python (no third-party dependencies):
  python3 verify_spine_fast.py
  python3 verify_hyperbolic_fast.py
  python3 verify_H1_fast.py
  python3 verify_typeI_fast.py
  # Full brute-force suite (can take longer):
  python3 verify.py

Lean 4:
  cd lean
  lake build DLRHalfLift.Paper

Toolchain is pinned by lean/lean-toolchain.


==> anc/lean/DLRHalfLift.lean <==
import DLRHalfLift.Paper


==> anc/lean/DLRHalfLift/Paper.lean <==
import Mathlib

set_option autoImplicit false

namespace DLRHalfLift

instance : Fact (Nat.Prime 2) := ⟨by decide⟩

abbrev v2 (n : Nat) : Nat := padicValNat 2 n

/-- Primitive target in the paper's sense: `4` does not divide `a`. -/
def PrimitiveTarget (a : Nat) : Prop := a % 4 ≠ 0

instance : DecidablePred PrimitiveTarget := by
  intro a
  unfold PrimitiveTarget
  infer_instance

abbrev Z2Pow (n : Nat) : Type := ZMod (2 ^ n)

/-- First-principles sum-of-squares polynomial on `(Z/2^nZ)^d`. -/
def sumSqVec {d n : Nat} (x : Fin d -> Z2Pow n) : Z2Pow n :=
  Finset.univ.sum (fun i => x i * x i)

/-- First-principles representation count `N_{d,n}(a)`. -/
def Nfp (d n a : Nat) : Nat :=
  Fintype.card {x : Fin d -> Z2Pow n // sumSqVec x = (a : Z2Pow n)}

/-- First-principles ternary three-squares count. -/
def N3fp (n a : Nat) : Nat := Nfp 3 n a

/-- First-principles hyperbolic count `M_m(s)` for `2xy ≡ s (mod 2^m)`. -/
def Mfp (m s : Nat) : Nat :=
  Fintype.card
    {xy : Z2Pow m × Z2Pow m //
      ((2 : Z2Pow m) * xy.1 * xy.2) = (s : Z2Pow m)}

/-- First-principles product-solution count for `xy ≡ s (mod 2^m)`. -/
abbrev prodSolMod2 (m s : Nat) : Type :=
  {xy : Z2Pow m × Z2Pow m // xy.1 * xy.2 = (s : Z2Pow m)}

def prodCountMod2 (m s : Nat) : Nat := Fintype.card (prodSolMod2 m s)

/-- First-principles anisotropic binary count `A_m(t)` for `2(x^2+xy+y^2) ≡ t`. -/
def Afp (m t : Nat) : Nat :=
  Fintype.card
    {xy : Z2Pow m × Z2Pow m //
      ((2 : Z2Pow m) *
          (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2)) = (t : Z2Pow m)}

/-- First-principles ternary block count for `L_3 = <2>^{⊕3}`. -/
def rL3fp (m t : Nat) : Nat :=
  Fintype.card
    {x : Fin 3 -> Z2Pow m //
      ((2 : Z2Pow m) * sumSqVec x) = (t : Z2Pow m)}

/-- First-principles Type-I block count for `Q(x)=2^a*u*x^2`. -/
def rTypeIfp (a u m t : Nat) : Nat :=
  Fintype.card
    {x : Z2Pow m //
      ((((2 ^ a * u : Nat) : Z2Pow m) * x * x) = (t : Z2Pow m))}

/-- First-principles even-diagonal count for `2 * sumSqVec x ≡ t (mod 2^m)`. -/
def rDiagQfp (d m t : Nat) : Nat :=
  Fintype.card
    {x : Fin d → Z2Pow m //
      ((2 : Z2Pow m) * sumSqVec x) = (t : Z2Pow m)}

lemma Nfp_mod (d n a : Nat) : Nfp d n a = Nfp d n (a % (2 ^ n)) := by
  simp [Nfp]

lemma Mfp_mod (m s : Nat) : Mfp m s = Mfp m (s % (2 ^ m)) := by
  simp [Mfp]

lemma Afp_mod (m t : Nat) : Afp m t = Afp m (t % (2 ^ m)) := by
  simp [Afp]

lemma rL3fp_mod (m t : Nat) : rL3fp m t = rL3fp m (t % (2 ^ m)) := by
  simp [rL3fp]

lemma rTypeIfp_mod (a u m t : Nat) :
    rTypeIfp a u m t = rTypeIfp a u m (t % (2 ^ m)) := by
  simp [rTypeIfp]

/-- Finite-level representation count for a map into `Z/2^mZ`. -/
def repCountMod2 {α : Type} [Fintype α] (m : Nat) (Q : α → Z2Pow m) (t : Z2Pow m) : Nat :=
  Fintype.card {x : α // Q x = t}

/-- Orthogonal-sum convolution identity at level `2^m`. -/
theorem repCount_orthogonal_convolution
    (m : Nat) {α β : Type} [Fintype α] [Fintype β]
    (Qα : α → Z2Pow m) (Qβ : β → Z2Pow m) (t : Z2Pow m) :
    Fintype.card {p : α × β // Qα p.1 + Qβ p.2 = t}
      = ∑ s : Z2Pow m, repCountMod2 m Qα s * repCountMod2 m Qβ (t - s) := by
  classical
  let A : Type := {p : α × β // Qα p.1 + Qβ p.2 = t}
  let B : Type := Σ s : Z2Pow m, ({x : α // Qα x = s} × {y : β // Qβ y = t - s})
  have hEquiv : A ≃ B := by
    refine
      { toFun := ?_
        invFun := ?_
        left_inv := ?_
        right_inv := ?_ }
    · intro p
      refine ⟨Qα p.1.1, ?_⟩
      refine ⟨⟨p.1.1, rfl⟩, ⟨p.1.2, ?_⟩⟩
      have hp : Qα p.1.1 + Qβ p.1.2 = t := p.2
      exact (eq_sub_iff_add_eq).2 (by simpa [add_comm] using hp)
    · intro sxy
      rcases sxy with ⟨s, x, y⟩
      refine ⟨(x.1, y.1), ?_⟩
      calc
        Qα x.1 + Qβ y.1 = s + (t - s) := by simp [x.2, y.2]
        _ = t := by abel
    · intro p
      cases p with
      | mk p hp =>
          cases p with
          | mk a b =>
              rfl
    · intro sxy
      rcases sxy with ⟨s, x, y⟩
      rcases x with ⟨a, ha⟩
      rcases y with ⟨b, hb⟩
      cases ha
      simp [hb]
  calc
    Fintype.card {p : α × β // Qα p.1 + Qβ p.2 = t}
        = Fintype.card B := by
            exact Fintype.card_congr hEquiv
    _ = ∑ s : Z2Pow m,
          Fintype.card {x : α // Qα x = s} * Fintype.card {y : β // Qβ y = t - s} := by
          simp [B, Fintype.card_sigma]
    _ = ∑ s : Z2Pow m, repCountMod2 m Qα s * repCountMod2 m Qβ (t - s) := by
          simp [repCountMod2]

/-- Finite-level representation count for a map into `Z/nZ`. -/
def repCountMod {α : Type} [Fintype α] (n : Nat) [NeZero n]
    (Q : α → ZMod n) (t : ZMod n) : Nat :=
  Fintype.card {x : α // Q x = t}

/-- Orthogonal-sum convolution identity at level `n`. -/
theorem repCount_orthogonal_convolution_mod
    (n : Nat) [NeZero n] {α β : Type} [Fintype α] [Fintype β]
    (Qα : α → ZMod n) (Qβ : β → ZMod n) (t : ZMod n) :
    Fintype.card {p : α × β // Qα p.1 + Qβ p.2 = t}
      = ∑ s : ZMod n, repCountMod n Qα s * repCountMod n Qβ (t - s) := by
  classical
  let A : Type := {p : α × β // Qα p.1 + Qβ p.2 = t}
  let B : Type := Σ s : ZMod n, ({x : α // Qα x = s} × {y : β // Qβ y = t - s})
  have hEquiv : A ≃ B := by
    refine
      { toFun := ?_
        invFun := ?_
        left_inv := ?_
        right_inv := ?_ }
    · intro p
      refine ⟨Qα p.1.1, ?_⟩
      refine ⟨⟨p.1.1, rfl⟩, ⟨p.1.2, ?_⟩⟩
      have hp : Qα p.1.1 + Qβ p.1.2 = t := p.2
      exact (eq_sub_iff_add_eq).2 (by simpa [add_comm] using hp)
    · intro sxy
      rcases sxy with ⟨s, x, y⟩
      refine ⟨(x.1, y.1), ?_⟩
      calc
        Qα x.1 + Qβ y.1 = s + (t - s) := by simp [x.2, y.2]
        _ = t := by abel
    · intro p
      cases p with
      | mk p hp =>
          cases p with
          | mk a b =>
              rfl
    · intro sxy
      rcases sxy with ⟨s, x, y⟩
      rcases x with ⟨a, ha⟩
      rcases y with ⟨b, hb⟩
      cases ha
      simp [hb]
  calc
    Fintype.card {p : α × β // Qα p.1 + Qβ p.2 = t}
        = Fintype.card B := by
            exact Fintype.card_congr hEquiv
    _ = ∑ s : ZMod n,
          Fintype.card {x : α // Qα x = s} * Fintype.card {y : β // Qβ y = t - s} := by
          simp [B, Fintype.card_sigma]
    _ = ∑ s : ZMod n, repCountMod n Qα s * repCountMod n Qβ (t - s) := by
          simp [repCountMod]

/-- Prime-power specialization of orthogonal-sum convolution. -/
theorem repCount_orthogonal_convolution_primePow
    (p m : Nat) [Fact (Nat.Prime p)] {α β : Type} [Fintype α] [Fintype β]
    (Qα : α → ZMod (p ^ m)) (Qβ : β → ZMod (p ^ m)) (t : ZMod (p ^ m)) :
    Fintype.card {q : α × β // Qα q.1 + Qβ q.2 = t}
      = ∑ s : ZMod (p ^ m), repCountMod (p ^ m) Qα s * repCountMod (p ^ m) Qβ (t - s) := by
  letI : NeZero (p ^ m) := ⟨pow_ne_zero _ (Nat.Prime.ne_zero (Fact.out : Nat.Prime p))⟩
  simpa using repCount_orthogonal_convolution_mod (n := p ^ m) Qα Qβ t

lemma not_two_dvd_of_mod_two_eq_one {s : Nat} (hs : s % 2 = 1) : ¬ 2 ∣ s := by
  intro h
  have hs0 : s % 2 = 0 := Nat.mod_eq_zero_of_dvd h
  omega

lemma natCast_mod2_ne_zero_of_odd {s : Nat} (hsOdd : s % 2 = 1) : (s : ZMod 2) ≠ 0 := by
  intro hs0
  have hs0' : ((s : Int) : ZMod 2) = 0 := by simpa using hs0
  have hdivZ : (2 : Int) ∣ (s : Int) := (ZMod.intCast_zmod_eq_zero_iff_dvd _ _).1 hs0'
  have hdivN : 2 ∣ s := by exact Int.ofNat_dvd.mp hdivZ
  exact (not_two_dvd_of_mod_two_eq_one hsOdd) hdivN

lemma two_dvd_two_pow {m : Nat} (hm : 1 ≤ m) : 2 ∣ 2 ^ m := by
  cases m with
  | zero => cases (Nat.not_succ_le_zero 0 hm)
  | succ k => exact ⟨2 ^ k, by simp [Nat.pow_succ, Nat.mul_comm]⟩

lemma castHom_natCast_mod2 {m k : Nat} (hm : 1 ≤ m) :
    let h : 2 ∣ 2 ^ m := two_dvd_two_pow hm
    let f : Z2Pow m →+* ZMod 2 := ZMod.castHom h (ZMod 2)
    f (k : Z2Pow m) = (k : ZMod 2) := by
  let h : 2 ∣ 2 ^ m := two_dvd_two_pow hm
  let f : Z2Pow m →+* ZMod 2 := ZMod.castHom h (ZMod 2)
  change (ZMod.castHom h (ZMod 2)) (k : Z2Pow m) = (k : ZMod 2)
  rw [ZMod.castHom_apply]
  simp [h, ZMod.cast_natCast]

lemma twoPow_divisible_by_eight {m : Nat} (hm : 3 ≤ m) : 8 ∣ 2 ^ m := by
  obtain ⟨k, hk⟩ := Nat.exists_eq_add_of_le hm
  refine ⟨2 ^ k, ?_⟩
  subst hk
  calc
    2 ^ (3 + k) = 2 ^ 3 * 2 ^ k := by rw [Nat.pow_add]
    _ = 8 * 2 ^ k := by norm_num

lemma four_dvd_two_pow {m : Nat} (hm : 2 ≤ m) : 4 ∣ 2 ^ m := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hm
  refine ⟨2 ^ k, ?_⟩
  calc
    2 ^ (2 + k) = 2 ^ 2 * 2 ^ k := by rw [Nat.pow_add]
    _ = 4 * 2 ^ k := by norm_num

lemma primitiveTarget_add_pow {n a : Nat} (hn : 2 ≤ n) (hPrim : PrimitiveTarget a) :
    PrimitiveTarget (a + 2 ^ n) := by
  unfold PrimitiveTarget at *
  have hpow0 : (2 ^ n) % 4 = 0 := Nat.mod_eq_zero_of_dvd (four_dvd_two_pow hn)
  simpa [Nat.add_mod, hpow0] using hPrim

def mod4Cast {m : Nat} (hm : 2 ≤ m) : Z2Pow m →+* ZMod 4 :=
  ZMod.castHom (four_dvd_two_pow hm) (ZMod 4)

lemma mod4Cast_natCast {m k : Nat} (hm : 2 ≤ m) :
    mod4Cast hm ((k : Nat) : Z2Pow m) = (k : ZMod 4) := by
  let h : 4 ∣ 2 ^ m := four_dvd_two_pow hm
  change (ZMod.castHom h (ZMod 4)) ((k : Nat) : Z2Pow m) = (k : ZMod 4)
  rw [ZMod.castHom_apply]
  simp [h, ZMod.cast_natCast]

lemma mod4Cast_sq_eq_zero_of_val_even {m : Nat} (hm : 2 ≤ m)
    (u : Z2Pow m) (hu : u.val % 2 = 0) :
    mod4Cast hm (u * u) = 0 := by
  have h2dvd : 2 ∣ u.val := Nat.dvd_of_mod_eq_zero hu
  rcases h2dvd with ⟨k, hk⟩
  have h4dvd : 4 ∣ u.val * u.val := by
    refine ⟨k * k, ?_⟩
    rw [hk]
    ring
  have hcast : mod4Cast hm u = (u.val : ZMod 4) := by
    calc
      mod4Cast hm u = mod4Cast hm (((u.val : Nat) : Z2Pow m)) := by
            simpa using congrArg (mod4Cast hm) (ZMod.natCast_zmod_val u)
      _ = (u.val : ZMod 4) := mod4Cast_natCast (m := m) (k := u.val) hm
  have hsquareCast :
      mod4Cast hm u * mod4Cast hm u = (u.val : ZMod 4) * (u.val : ZMod 4) := by
    exact congrArg (fun z : ZMod 4 => z * z) hcast
  calc
    mod4Cast hm (u * u)
        = mod4Cast hm u * mod4Cast hm u := by simp
    _ = (u.val : ZMod 4) * (u.val : ZMod 4) := hsquareCast
    _ = ((u.val * u.val : Nat) : ZMod 4) := by simp [Nat.cast_mul]
    _ = 0 := (ZMod.natCast_eq_zero_iff (u.val * u.val) 4).2 h4dvd

lemma mod4Cast_sq_eq_one_of_val_odd {m : Nat} (hm : 2 ≤ m)
    (u : Z2Pow m) (hu : u.val % 2 = 1) :
    mod4Cast hm (u * u) = 1 := by
  have hcast : mod4Cast hm u = (u.val : ZMod 4) := by
    calc
      mod4Cast hm u = mod4Cast hm (((u.val : Nat) : Z2Pow m)) := by
            simpa using congrArg (mod4Cast hm) (ZMod.natCast_zmod_val u)
      _ = (u.val : ZMod 4) := mod4Cast_natCast (m := m) (k := u.val) hm
  have hsquareCast :
      mod4Cast hm u * mod4Cast hm u = (u.val : ZMod 4) * (u.val : ZMod 4) := by
    exact congrArg (fun z : ZMod 4 => z * z) hcast
  have hmod4 : u.val % 4 = 1 ∨ u.val % 4 = 3 := by
    have hlt : u.val % 4 < 4 := Nat.mod_lt _ (by decide)
    interval_cases h : u.val % 4
    · have hu0 : u.val % 2 = 0 := by omega
      omega
    · exact Or.inl rfl
    · have hu0 : u.val % 2 = 0 := by omega
      omega
    · exact Or.inr rfl
  have hsq : ((u.val * u.val : Nat) : ZMod 4) = 1 := by
    rcases hmod4 with h1 | h3
    · have hz : (u.val : ZMod 4) = (1 : ZMod 4) := by
        exact (ZMod.natCast_eq_natCast_iff' u.val 1 4).2 (by simpa [h1])
      calc
        ((u.val * u.val : Nat) : ZMod 4) = (u.val : ZMod 4) * (u.val : ZMod 4) := by simp [Nat.cast_mul]
        _ = (1 : ZMod 4) * (1 : ZMod 4) := by simpa [hz]
        _ = 1 := by native_decide
    · have hz : (u.val : ZMod 4) = (3 : ZMod 4) := by
        exact (ZMod.natCast_eq_natCast_iff' u.val 3 4).2 (by simpa [h3])
      calc
        ((u.val * u.val : Nat) : ZMod 4) = (u.val : ZMod 4) * (u.val : ZMod 4) := by simp [Nat.cast_mul]
        _ = (3 : ZMod 4) * (3 : ZMod 4) := by simpa [hz]
        _ = 1 := by native_decide
  calc
    mod4Cast hm (u * u)
        = mod4Cast hm u * mod4Cast hm u := by simp
    _ = (u.val : ZMod 4) * (u.val : ZMod 4) := hsquareCast
    _ = ((u.val * u.val : Nat) : ZMod 4) := by simp [Nat.cast_mul]
    _ = 1 := hsq

lemma natCast_mod4_ne_zero_of_primitive {a : Nat} (hPrim : PrimitiveTarget a) :
    (a : ZMod 4) ≠ 0 := by
  intro ha0
  have hdiv : 4 ∣ a := (ZMod.natCast_eq_zero_iff a 4).1 ha0
  exact hPrim (Nat.mod_eq_zero_of_dvd hdiv)

lemma no_coord_val_odd_of_target_mod4_zero
    {n a : Nat} (hn : 3 ≤ n) (ha : a % 4 = 0)
    (x : Fin 3 → Z2Pow (n + 1)) (hx : sumSqVec x = (a : Z2Pow (n + 1))) :
    ¬ ∃ i : Fin 3, (x i).val % 2 = 1 := by
  have hm4 : 2 ≤ n + 1 := by omega
  let c0 : Nat := if (x 0).val % 2 = 1 then 1 else 0
  let c1 : Nat := if (x 1).val % 2 = 1 then 1 else 0
  let c2 : Nat := if (x 2).val % 2 = 1 then 1 else 0
  have hc0 : mod4Cast hm4 (x 0 * x 0) = (c0 : ZMod 4) := by
    by_cases h0 : (x 0).val % 2 = 1
    · have hsq := mod4Cast_sq_eq_one_of_val_odd hm4 (x 0) h0
      simp [c0, h0, hsq]
    · have h0e : (x 0).val % 2 = 0 := by omega
      have hsq := mod4Cast_sq_eq_zero_of_val_even hm4 (x 0) h0e
      simp [c0, h0, hsq]
  have hc1 : mod4Cast hm4 (x 1 * x 1) = (c1 : ZMod 4) := by
    by_cases h1 : (x 1).val % 2 = 1
    · have hsq := mod4Cast_sq_eq_one_of_val_odd hm4 (x 1) h1
      simp [c1, h1, hsq]
    · have h1e : (x 1).val % 2 = 0 := by omega
      have hsq := mod4Cast_sq_eq_zero_of_val_even hm4 (x 1) h1e
      simp [c1, h1, hsq]
  have hc2 : mod4Cast hm4 (x 2 * x 2) = (c2 : ZMod 4) := by
    by_cases h2 : (x 2).val % 2 = 1
    · have hsq := mod4Cast_sq_eq_one_of_val_odd hm4 (x 2) h2
      simp [c2, h2, hsq]
    · have h2e : (x 2).val % 2 = 0 := by omega
      have hsq := mod4Cast_sq_eq_zero_of_val_even hm4 (x 2) h2e
      simp [c2, h2, hsq]
  have hsumCast : mod4Cast hm4 (sumSqVec x) = ((c0 + c1 + c2 : Nat) : ZMod 4) := by
    calc
      mod4Cast hm4 (sumSqVec x)
          = mod4Cast hm4 (x 0 * x 0 + (x 1 * x 1 + x 2 * x 2)) := by
              simp [sumSqVec, Fin.sum_univ_three, add_assoc]
      _ = mod4Cast hm4 (x 0 * x 0)
            + (mod4Cast hm4 (x 1 * x 1) + mod4Cast hm4 (x 2 * x 2)) := by
              simp [map_add]
      _ = (c0 : ZMod 4) + ((c1 : ZMod 4) + (c2 : ZMod 4)) := by rw [hc0, hc1, hc2]
      _ = ((c0 + c1 + c2 : Nat) : ZMod 4) := by
            simp [Nat.cast_add, add_assoc]
  have ha0 : (a : ZMod 4) = 0 := by
    exact (ZMod.natCast_eq_zero_iff a 4).2 (Nat.dvd_of_mod_eq_zero ha)
  have hsum0 : ((c0 + c1 + c2 : Nat) : ZMod 4) = 0 := by
    calc
      ((c0 + c1 + c2 : Nat) : ZMod 4) = mod4Cast hm4 (sumSqVec x) := by symm; exact hsumCast
      _ = (a : ZMod 4) := by
            calc
              mod4Cast hm4 (sumSqVec x) = mod4Cast hm4 (((a : Nat) : Z2Pow (n + 1))) := by simpa [hx]
              _ = (a : ZMod 4) := by simpa using (mod4Cast_natCast (m := n + 1) (k := a) hm4)
      _ = 0 := ha0
  have hsumMod : (c0 + c1 + c2) % 4 = 0 := by
    exact (ZMod.natCast_eq_natCast_iff' (c0 + c1 + c2) 0 4).1 hsum0
  have hc0le : c0 ≤ 1 := by
    by_cases h0 : (x 0).val % 2 = 1 <;> simp [c0, h0]
  have hc1le : c1 ≤ 1 := by
    by_cases h1 : (x 1).val % 2 = 1 <;> simp [c1, h1]
  have hc2le : c2 ≤ 1 := by
    by_cases h2 : (x 2).val % 2 = 1 <;> simp [c2, h2]
  have hsumLe : c0 + c1 + c2 ≤ 3 := by omega
  intro hOdd
  have hsumPos : 1 ≤ c0 + c1 + c2 := by
    rcases hOdd with ⟨i, hi⟩
    fin_cases i
    · have hi0 : (x 0).val % 2 = 1 := by simpa using hi
      have hc0eq : c0 = 1 := by simp [c0, hi0]
      omega
    · have hi1 : (x 1).val % 2 = 1 := by simpa using hi
      have hc1eq : c1 = 1 := by simp [c1, hi1]
      omega
    · have hi2 : (x 2).val % 2 = 1 := by simpa using hi
      have hc2eq : c2 = 1 := by simp [c2, hi2]
      omega
  have hsumNe0 : (c0 + c1 + c2) % 4 ≠ 0 := by
    have hrange : c0 + c1 + c2 = 1 ∨ c0 + c1 + c2 = 2 ∨ c0 + c1 + c2 = 3 := by omega
    rcases hrange with h1 | h23
    · simpa [h1]
    · rcases h23 with h2 | h3
      · simpa [h2]
      · simpa [h3]
  exact hsumNe0 hsumMod

lemma all_coords_val_even_of_target_mod4_zero
    {n a : Nat} (hn : 3 ≤ n) (ha : a % 4 = 0)
    (x : Fin 3 → Z2Pow (n + 1)) (hx : sumSqVec x = (a : Z2Pow (n + 1))) :
    ∀ i : Fin 3, (x i).val % 2 = 0 := by
  have hNoOdd := no_coord_val_odd_of_target_mod4_zero (n := n) (a := a) hn ha x hx
  intro i
  rcases Nat.mod_two_eq_zero_or_one (x i).val with h0 | h1
  · exact h0
  · exact (hNoOdd ⟨i, h1⟩).elim

lemma exists_coord_val_odd_of_primitive_target
    {n a : Nat} (hn : 3 ≤ n) (hPrim : PrimitiveTarget a)
    (x : Fin 3 → Z2Pow (n + 1)) (hx : sumSqVec x = (a : Z2Pow (n + 1))) :
    ∃ i : Fin 3, (x i).val % 2 = 1 := by
  by_contra hNo
  have hallEven : ∀ i : Fin 3, (x i).val % 2 = 0 := by
    intro i
    rcases Nat.mod_two_eq_zero_or_one (x i).val with h0 | h1
    · exact h0
    · exact (hNo ⟨i, h1⟩).elim
  have hm4 : 2 ≤ n + 1 := by omega
  have hsum0 : mod4Cast hm4 (sumSqVec x) = 0 := by
    unfold sumSqVec
    calc
      mod4Cast hm4 (Finset.univ.sum (fun i => x i * x i))
          = Finset.univ.sum (fun i => mod4Cast hm4 (x i * x i)) := by simp
      _ = 0 := by
            refine Finset.sum_eq_zero ?_
            intro i hi
            exact mod4Cast_sq_eq_zero_of_val_even hm4 (x i) (hallEven i)
  have hmap : mod4Cast hm4 (sumSqVec x) = (a : ZMod 4) := by
    calc
      mod4Cast hm4 (sumSqVec x) = mod4Cast hm4 (((a : Nat) : Z2Pow (n + 1))) := by simpa [hx]
      _ = (a : ZMod 4) := by simpa using (mod4Cast_natCast (m := n + 1) (k := a) hm4)
  have ha0 : (a : ZMod 4) = 0 := by
    calc
      (a : ZMod 4) = mod4Cast hm4 (sumSqVec x) := hmap.symm
      _ = 0 := hsum0
  exact (natCast_mod4_ne_zero_of_primitive hPrim) ha0

lemma natCast_zmod_of_mod_eq (n b r : Nat) (hb : b % n = r) : (b : ZMod n) = (r : ZMod n) := by
  rw [(Nat.div_add_mod b n).symm, hb]
  simp

theorem Mfp_odd_target
    (m s : Nat) (hm : 1 ≤ m) (hsOdd : s % 2 = 1) :
    Mfp m s = 0 := by
  apply (Fintype.card_eq_zero_iff).2
  refine ⟨?_⟩
  intro x
  rcases x with ⟨xy, hxy⟩
  let h : 2 ∣ 2 ^ m := two_dvd_two_pow hm
  let f : Z2Pow m →+* ZMod 2 := ZMod.castHom h (ZMod 2)
  have h2 : f (2 : Z2Pow m) = 0 := by
    have h2' := castHom_natCast_mod2 (m := m) (k := 2) hm
    simpa [h, f] using h2'
  have hmap : f ((2 : Z2Pow m) * xy.1 * xy.2) = (s : ZMod 2) := by
    simpa [h, f] using congrArg f hxy
  have hs0 : (s : ZMod 2) = 0 := by
    calc
      (s : ZMod 2) = f ((2 : Z2Pow m) * xy.1 * xy.2) := hmap.symm
      _ = f (2 : Z2Pow m) * f xy.1 * f xy.2 := by
            simp [f, map_mul, mul_assoc]
      _ = 0 := by simp [h2]
  exact (natCast_mod2_ne_zero_of_odd hsOdd) hs0

theorem Afp_odd_target
    (m t : Nat) (hm : 1 ≤ m) (htOdd : t % 2 = 1) :
    Afp m t = 0 := by
  apply (Fintype.card_eq_zero_iff).2
  refine ⟨?_⟩
  intro x
  rcases x with ⟨xy, hxy⟩
  let h : 2 ∣ 2 ^ m := two_dvd_two_pow hm
  let f : Z2Pow m →+* ZMod 2 := ZMod.castHom h (ZMod 2)
  have h2 : f (2 : Z2Pow m) = 0 := by
    have h2' := castHom_natCast_mod2 (m := m) (k := 2) hm
    simpa [h, f] using h2'
  have hmap :
      f ((2 : Z2Pow m) * (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2)) = (t : ZMod 2) := by
    simpa [h, f] using congrArg f hxy
  have ht0 : (t : ZMod 2) = 0 := by
    calc
      (t : ZMod 2) = f ((2 : Z2Pow m) * (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2)) := hmap.symm
      _ = f (2 : Z2Pow m) * f (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2) := by
            simp [f, map_mul]
      _ = 0 := by simp [h2]
  exact (natCast_mod2_ne_zero_of_odd htOdd) ht0

theorem rL3fp_odd_target
    (m t : Nat) (hm : 1 ≤ m) (htOdd : t % 2 = 1) :
    rL3fp m t = 0 := by
  apply (Fintype.card_eq_zero_iff).2
  refine ⟨?_⟩
  intro x
  rcases x with ⟨v, hv⟩
  let h : 2 ∣ 2 ^ m := two_dvd_two_pow hm
  let f : Z2Pow m →+* ZMod 2 := ZMod.castHom h (ZMod 2)
  have h2 : f (2 : Z2Pow m) = 0 := by
    have h2' := castHom_natCast_mod2 (m := m) (k := 2) hm
    simpa [h, f] using h2'
  have hmap : f ((2 : Z2Pow m) * sumSqVec v) = (t : ZMod 2) := by
    simpa [h, f] using congrArg f hv
  have ht0 : (t : ZMod 2) = 0 := by
    calc
      (t : ZMod 2) = f ((2 : Z2Pow m) * sumSqVec v) := hmap.symm
      _ = f (2 : Z2Pow m) * f (sumSqVec v) := by simp [f, map_mul]
      _ = 0 := by simp [h2]
  exact (natCast_mod2_ne_zero_of_odd htOdd) ht0

theorem rDiagQfp_odd_target
    (d m t : Nat) (hm : 1 ≤ m) (htOdd : t % 2 = 1) :
    rDiagQfp d m t = 0 := by
  apply (Fintype.card_eq_zero_iff).2
  refine ⟨?_⟩
  intro x
  rcases x with ⟨v, hv⟩
  let h : 2 ∣ 2 ^ m := two_dvd_two_pow hm
  let f : Z2Pow m →+* ZMod 2 := ZMod.castHom h (ZMod 2)
  have h2 : f (2 : Z2Pow m) = 0 := by
    have h2' := castHom_natCast_mod2 (m := m) (k := 2) hm
    simpa [h, f] using h2'
  have hmap : f ((2 : Z2Pow m) * sumSqVec v) = (t : ZMod 2) := by
    simpa [h, f] using congrArg f hv
  have ht0 : (t : ZMod 2) = 0 := by
    calc
      (t : ZMod 2) = f ((2 : Z2Pow m) * sumSqVec v) := hmap.symm
      _ = f (2 : Z2Pow m) * f (sumSqVec v) := by simp [f, map_mul]
      _ = 0 := by simp [h2]
  exact (natCast_mod2_ne_zero_of_odd htOdd) ht0

theorem rTypeIfp_odd_target_of_even_coeff
    (a u m t : Nat) (hm : 1 ≤ m) (hEvenCoeff : Even (2 ^ a * u)) (htOdd : t % 2 = 1) :
    rTypeIfp a u m t = 0 := by
  apply (Fintype.card_eq_zero_iff).2
  refine ⟨?_⟩
  intro x
  rcases x with ⟨v, hv⟩
  let h : 2 ∣ 2 ^ m := two_dvd_two_pow hm
  let f : Z2Pow m →+* ZMod 2 := ZMod.castHom h (ZMod 2)
  have hcoeff0_nat : ((2 ^ a * u : Nat) : ZMod 2) = 0 := by
    have hmod : (2 ^ a * u) % 2 = 0 := (Nat.even_iff.mp hEvenCoeff)
    have hdiv : 2 ∣ 2 ^ a * u := Nat.dvd_of_mod_eq_zero hmod
    have hdivZ : ((2 : Nat) : Int) ∣ ((2 ^ a * u : Nat) : Int) := Int.ofNat_dvd.mpr hdiv
    exact (ZMod.intCast_zmod_eq_zero_iff_dvd _ _).2 hdivZ
  have hcoeff0 : f (((2 ^ a * u : Nat) : Z2Pow m)) = 0 := by
    have hnat := castHom_natCast_mod2 (m := m) (k := 2 ^ a * u) hm
    simpa [h, f] using hnat.trans hcoeff0_nat
  have hmap : f ((((2 ^ a * u : Nat) : Z2Pow m) * v * v)) = (t : ZMod 2) := by
    simpa [h, f] using congrArg f hv
  have hprod0 : f (((2 ^ a * u : Nat) : Z2Pow m)) * f v * f v = 0 := by
    calc
      f (((2 ^ a * u : Nat) : Z2Pow m)) * f v * f v = 0 * f v * f v := by rw [hcoeff0]
      _ = 0 := by simp
  have ht0 : (t : ZMod 2) = 0 := by
    calc
      (t : ZMod 2) = f ((((2 ^ a * u : Nat) : Z2Pow m) * v * v)) := hmap.symm
      _ = f (((2 ^ a * u : Nat) : Z2Pow m)) * f v * f v := by
            simp [f, map_mul, mul_assoc]
      _ = 0 := hprod0
  exact (natCast_mod2_ne_zero_of_odd htOdd) ht0

theorem rTypeIfp_odd_target_of_one_le
    (a u m t : Nat) (hm : 1 ≤ m) (ha : 1 ≤ a) (htOdd : t % 2 = 1) :
    rTypeIfp a u m t = 0 := by
  have hdiv : 2 ∣ 2 ^ a * u := dvd_mul_of_dvd_left (two_dvd_two_pow ha) u
  have hEvenCoeff : Even (2 ^ a * u) := (Nat.even_iff).2 (Nat.mod_eq_zero_of_dvd hdiv)
  exact rTypeIfp_odd_target_of_even_coeff a u m t hm hEvenCoeff htOdd

def truncHom (n : Nat) : Z2Pow (n + 1) →+* Z2Pow n := by
  let hdiv : 2 ^ n ∣ 2 ^ (n + 1) := by
    refine ⟨2, ?_⟩
    simp [pow_succ, Nat.mul_comm]
  exact ZMod.castHom hdiv (Z2Pow n)

lemma truncHom_natCast (n k : Nat) :
    truncHom n ((k : Nat) : Z2Pow (n + 1)) = (k : Z2Pow n) := by
  let hdiv : 2 ^ n ∣ 2 ^ (n + 1) := by
    refine ⟨2, ?_⟩
    simp [pow_succ, Nat.mul_comm]
  change (ZMod.castHom hdiv (Z2Pow n)) ((k : Nat) : Z2Pow (n + 1)) = (k : Z2Pow n)
  rw [ZMod.castHom_apply]
  simp [hdiv, ZMod.cast_natCast]

lemma truncHom_sumSqVec {d n : Nat} (x : Fin d → Z2Pow (n + 1)) :
    truncHom n (sumSqVec x) = sumSqVec (fun i => truncHom n (x i)) := by
  unfold sumSqVec
  simp [map_mul]

lemma truncHom_natCast_add_pow (n a : Nat) :
    truncHom n (((a + 2 ^ n : Nat) : Z2Pow (n + 1))) = (a : Z2Pow n) := by
  calc
    truncHom n (((a + 2 ^ n : Nat) : Z2Pow (n + 1)))
        = (((a + 2 ^ n : Nat) : Nat) : Z2Pow n) := by
            simpa using truncHom_natCast n (a + 2 ^ n)
    _ = ((a : Nat) : Z2Pow n) + ((2 ^ n : Nat) : Z2Pow n) := by simp [Nat.cast_add]
    _ = (a : Z2Pow n) := by simp

lemma truncHom_pow_self (n : Nat) :
    truncHom n (((2 ^ n : Nat) : Z2Pow (n + 1))) = 0 := by
  calc
    truncHom n (((2 ^ n : Nat) : Z2Pow (n + 1)))
        = (((2 ^ n : Nat) : Nat) : Z2Pow n) := by
            simpa using truncHom_natCast n (2 ^ n)
    _ = 0 := ZMod.natCast_self (2 ^ n)

def liftCoord (n : Nat) (x : Z2Pow n) : Z2Pow (n + 1) :=
  ((x.val : Nat) : Z2Pow (n + 1))

lemma truncHom_liftCoord (n : Nat) (x : Z2Pow n) :
    truncHom n (liftCoord n x) = x := by
  calc
    truncHom n (liftCoord n x) = ((x.val : Nat) : Z2Pow n) := by
      simp [liftCoord]
    _ = x := ZMod.natCast_zmod_val x

def halfCoord (n : Nat) (x : Z2Pow (n + 2)) : Z2Pow (n + 1) :=
  ((x.val / 2 : Nat) : Z2Pow (n + 1))

def doubleCoord (n : Nat) (y : Z2Pow (n + 1)) : Z2Pow (n + 2) :=
  (2 : Z2Pow (n + 2)) * liftCoord (n + 1) y

def halfVec (n : Nat) (x : Fin 3 → Z2Pow (n + 2)) : Fin 3 → Z2Pow (n + 1) :=
  fun i => halfCoord n (x i)

def doubleVec (n : Nat) (y : Fin 3 → Z2Pow (n + 1)) : Fin 3 → Z2Pow (n + 2) :=
  fun i => doubleCoord n (y i)

lemma halfCoord_doubleCoord (n : Nat) (y : Z2Pow (n + 1)) :
    halfCoord n (doubleCoord n y) = y := by
  have hylt : y.val < 2 ^ (n + 1) := ZMod.val_lt y
  have hlt : 2 * y.val < 2 ^ (n + 2) := by
    have : 2 * y.val < 2 * 2 ^ (n + 1) := Nat.mul_lt_mul_of_pos_left hylt (by decide)
    simpa [Nat.pow_succ, Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc] using this
  have hval : (doubleCoord n y).val = 2 * y.val := by
    calc
      (doubleCoord n y).val
          = (((2 * y.val : Nat) : Nat) : Z2Pow (n + 2)).val := by
              simp [doubleCoord, liftCoord, Nat.cast_mul]
      _ = 2 * y.val := by
            simpa using (ZMod.val_natCast_of_lt hlt)
  calc
    halfCoord n (doubleCoord n y) = (((doubleCoord n y).val / 2 : Nat) : Z2Pow (n + 1)) := rfl
    _ = (((2 * y.val) / 2 : Nat) : Z2Pow (n + 1)) := by rw [hval]
    _ = ((y.val : Nat) : Z2Pow (n + 1)) := by simp
    _ = y := ZMod.natCast_zmod_val y

lemma doubleCoord_halfCoord_of_even (n : Nat) (x : Z2Pow (n + 2))
    (hx : x.val % 2 = 0) :
    doubleCoord n (halfCoord n x) = x := by
  have hltx : x.val < 2 ^ (n + 2) := ZMod.val_lt x
  have hmul : x.val < 2 * 2 ^ (n + 1) := by
    simpa [Nat.pow_succ, Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc] using hltx
  have hhalf_lt : x.val / 2 < 2 ^ (n + 1) := by
    have hmul' : x.val < 2 ^ (n + 1) * 2 := by
      simpa [Nat.mul_comm] using hmul
    exact (Nat.div_lt_iff_lt_mul (by decide : 0 < 2)).2 hmul'
  have hhalfVal : (halfCoord n x).val = x.val / 2 := by
    unfold halfCoord
    simpa using (ZMod.val_natCast_of_lt hhalf_lt)
  have hdecomp : x.val = x.val % 2 + 2 * (x.val / 2) := by
    exact (Nat.mod_add_div x.val 2).symm
  have hval : x.val = 2 * (x.val / 2) := by simpa [hx] using hdecomp
  calc
    doubleCoord n (halfCoord n x)
        = (2 : Z2Pow (n + 2)) * (((halfCoord n x).val : Nat) : Z2Pow (n + 2)) := by
            simp [doubleCoord, liftCoord]
    _ = ((2 * (halfCoord n x).val : Nat) : Z2Pow (n + 2)) := by
            simp [Nat.cast_mul]
    _ = ((2 * (x.val / 2) : Nat) : Z2Pow (n + 2)) := by rw [hhalfVal]
    _ = ((x.val : Nat) : Z2Pow (n + 2)) := by
          exact congrArg (fun t : Nat => ((t : Nat) : Z2Pow (n + 2))) hval.symm
    _ = x := ZMod.natCast_zmod_val x

lemma halfVec_doubleVec (n : Nat) (y : Fin 3 → Z2Pow (n + 1)) :
    halfVec n (doubleVec n y) = y := by
  funext i
  exact halfCoord_doubleCoord n (y i)

lemma doubleVec_halfVec_of_even
    (n : Nat) (x : Fin 3 → Z2Pow (n + 2))
    (hx : ∀ i : Fin 3, (x i).val % 2 = 0) :
    doubleVec n (halfVec n x) = x := by
  funext i
  exact doubleCoord_halfCoord_of_even n (x i) (hx i)

lemma sumSqVec_doubleVec (n : Nat) (y : Fin 3 → Z2Pow (n + 1)) :
    sumSqVec (doubleVec n y)
      = ((4 : Nat) : Z2Pow (n + 2)) * sumSqVec (fun i => liftCoord (n + 1) (y i)) := by
  unfold sumSqVec doubleVec doubleCoord
  calc
    Finset.univ.sum (fun i => (2 : Z2Pow (n + 2)) * liftCoord (n + 1) (y i)
        * ((2 : Z2Pow (n + 2)) * liftCoord (n + 1) (y i)))
      = Finset.univ.sum (fun i =>
          ((4 : Nat) : Z2Pow (n + 2))
            * (liftCoord (n + 1) (y i) * liftCoord (n + 1) (y i))) := by
          refine Finset.sum_congr rfl ?_
          intro i hi
          ring
    _ = ((4 : Nat) : Z2Pow (n + 2))
          * Finset.univ.sum (fun i => liftCoord (n + 1) (y i) * liftCoord (n + 1) (y i)) := by
            rw [Finset.mul_sum]
    _ = ((4 : Nat) : Z2Pow (n + 2)) * sumSqVec (fun i => liftCoord (n + 1) (y i)) := by
          simp [sumSqVec]

lemma topBit_nonzero (n : Nat) :
    ((2 ^ n : Nat) : Z2Pow (n + 1)) ≠ 0 := by
  intro h0
  have hdiv : 2 ^ (n + 1) ∣ 2 ^ n := (ZMod.natCast_eq_zero_iff _ _).1 h0
  have hle : n + 1 ≤ n := (Nat.pow_dvd_pow_iff_le_right (by decide : 1 < 2)).1 hdiv
  omega

lemma truncHom_eq_zero_iff (n : Nat) (x : Z2Pow (n + 1)) :
    truncHom n x = 0 ↔ x = 0 ∨ x = ((2 ^ n : Nat) : Z2Pow (n + 1)) := by
  constructor
  · intro hx
    have hxNat : ((x.val : Nat) : Z2Pow n) = 0 := by
      calc
        ((x.val : Nat) : Z2Pow n)
            = truncHom n (((x.val : Nat) : Z2Pow (n + 1))) := by
                symm
                exact truncHom_natCast n x.val
        _ = truncHom n x := by rw [ZMod.natCast_zmod_val]
        _ = 0 := hx
    have hdiv : 2 ^ n ∣ x.val := (ZMod.natCast_eq_zero_iff _ _).1 hxNat
    rcases hdiv with ⟨q, hq⟩
    have hlt : x.val < 2 ^ (n + 1) := ZMod.val_lt x
    have hq_lt_two : q < 2 := by
      have hlt' : q * 2 ^ n < 2 * 2 ^ n := by
        simpa [hq, pow_succ, Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc] using hlt
      exact Nat.lt_of_mul_lt_mul_right hlt'
    have hq_cases : q = 0 ∨ q = 1 := by omega
    rcases hq_cases with hq0 | hq1
    · left
      apply (ZMod.val_eq_zero x).1
      rw [hq, hq0]
      simp
    · right
      have hval : x.val = 2 ^ n := by simpa [hq1] using hq
      calc
        x = ((x.val : Nat) : Z2Pow (n + 1)) := (ZMod.natCast_zmod_val x).symm
        _ = ((2 ^ n : Nat) : Z2Pow (n + 1)) := by simp [hval]
  · intro hx
    rcases hx with rfl | rfl
    · simp [truncHom]
    · exact truncHom_pow_self n

lemma truncHom_eq_liftCoord_or_liftCoord_add_top
    (n : Nat) (y : Z2Pow n) (x : Z2Pow (n + 1)) (hx : truncHom n x = y) :
    x = liftCoord n y ∨ x = liftCoord n y + ((2 ^ n : Nat) : Z2Pow (n + 1)) := by
  have hzero : truncHom n (x - liftCoord n y) = 0 := by
    calc
      truncHom n (x - liftCoord n y) = truncHom n x - truncHom n (liftCoord n y) := by
        simp [map_sub]
      _ = y - y := by simp [hx, truncHom_liftCoord]
      _ = 0 := by simp
  have hcases := (truncHom_eq_zero_iff n (x - liftCoord n y)).1 hzero
  rcases hcases with h0 | hTop
  · left
    exact sub_eq_zero.mp h0
  · right
    have hEq : x = ((2 ^ n : Nat) : Z2Pow (n + 1)) + liftCoord n y := eq_add_of_sub_eq hTop
    simpa [add_comm, add_left_comm, add_assoc] using hEq

abbrev CoordFiber (n : Nat) (y : Z2Pow n) : Type :=
  {x : Z2Pow (n + 1) // truncHom n x = y}

def twoPointSubtypeEquivBool {α : Type} [DecidableEq α]
    (a b : α) (h : a ≠ b) :
    {c : α // c = a ∨ c = b} ≃ Bool where
  toFun x := if x.1 = a then false else true
  invFun t := if t then ⟨b, Or.inr rfl⟩ else ⟨a, Or.inl rfl⟩
  left_inv x := by
    rcases x with ⟨c, hc | hc⟩
    · subst hc
      apply Subtype.ext
      simp
    · subst hc
      have hca : c ≠ a := by
        intro hca
        exact h hca.symm
      apply Subtype.ext
      simp [hca]
  right_inv t := by
    cases t with
    | false =>
        simp
    | true =>
        have hba : b ≠ a := by
          intro hba
          exact h hba.symm
        simp [hba]

def coordFiberEquivTwo (n : Nat) (y : Z2Pow n) :
    CoordFiber n y ≃
      {c : Z2Pow (n + 1) //
        c = liftCoord n y ∨ c = liftCoord n y + ((2 ^ n : Nat) : Z2Pow (n + 1))} where
  toFun x := ⟨x.1, truncHom_eq_liftCoord_or_liftCoord_add_top n y x.1 x.2⟩
  invFun z := by
    rcases z with ⟨z, hz⟩
    refine ⟨z, ?_⟩
    rcases hz with hz | hz
    · simpa [hz] using truncHom_liftCoord n y
    · have hpow0 : truncHom n (((2 ^ n : Nat) : Z2Pow (n + 1))) = 0 := truncHom_pow_self n
      calc
        truncHom n z = truncHom n (liftCoord n y + ((2 ^ n : Nat) : Z2Pow (n + 1))) := by
          simp [hz]
        _ = truncHom n (liftCoord n y) + truncHom n (((2 ^ n : Nat) : Z2Pow (n + 1))) := by
              simp [map_add]
        _ = y + 0 := by rw [truncHom_liftCoord, hpow0]
        _ = y := by simp
  left_inv x := by
    apply Subtype.ext
    rfl
  right_inv z := by
    apply Subtype.ext
    rfl

lemma card_coordFiber (n : Nat) (y : Z2Pow n) :
    Fintype.card (CoordFiber n y) = 2 := by
  classical
  have hneq' :
      liftCoord n y + ((2 ^ n : Nat) : Z2Pow (n + 1)) ≠ liftCoord n y := by
    intro h
    have h' : liftCoord n y + ((2 ^ n : Nat) : Z2Pow (n + 1)) = liftCoord n y + 0 := by
      simpa using h
    exact topBit_nonzero n (add_left_cancel h')
  have hneq :
      liftCoord n y ≠ liftCoord n y + ((2 ^ n : Nat) : Z2Pow (n + 1)) := by
    intro h
    exact hneq' h.symm
  calc
    Fintype.card (CoordFiber n y)
        = Fintype.card
            {c : Z2Pow (n + 1) //
              c = liftCoord n y ∨ c = liftCoord n y + ((2 ^ n : Nat) : Z2Pow (n + 1))} := by
            exact Fintype.card_congr (coordFiberEquivTwo n y)
    _ = Fintype.card Bool := by
          exact Fintype.card_congr
            (twoPointSubtypeEquivBool
              (a := liftCoord n y)
              (b := liftCoord n y + ((2 ^ n : Nat) : Z2Pow (n + 1)))
              hneq)
    _ = 2 := by decide

abbrev VecFiber (d n : Nat) (y : Fin d → Z2Pow n) : Type :=
  {x : Fin d → Z2Pow (n + 1) // (fun i => truncHom n (x i)) = y}

def vecFiberEquivCoord (d n : Nat) (y : Fin d → Z2Pow n) :
    VecFiber d n y ≃ ((i : Fin d) → CoordFiber n (y i)) where
  toFun x i := ⟨x.1 i, congrArg (fun f => f i) x.2⟩
  invFun g := ⟨(fun i => (g i).1), by
    funext i
    exact (g i).2⟩
  left_inv x := by
    apply Subtype.ext
    funext i
    rfl
  right_inv g := by
    funext i
    apply Subtype.ext
    rfl

lemma card_vecFiber (d n : Nat) (y : Fin d → Z2Pow n) :
    Fintype.card (VecFiber d n y) = 2 ^ d := by
  classical
  calc
    Fintype.card (VecFiber d n y) = Fintype.card ((i : Fin d) → CoordFiber n (y i)) := by
      exact Fintype.card_congr (vecFiberEquivCoord d n y)
    _ = ∏ i : Fin d, Fintype.card (CoordFiber n (y i)) := by
          simp
    _ = ∏ _i : Fin d, 2 := by
          refine Finset.prod_congr rfl ?_
          intro i hi
          simp [card_coordFiber]
    _ = 2 ^ d := by simp

abbrev Sol (d n a : Nat) : Type :=
  {x : Fin d → Z2Pow n // sumSqVec x = (a : Z2Pow n)}

lemma Nfp_eq_card_sol (d n a : Nat) : Nfp d n a = Fintype.card (Sol d n a) := rfl

abbrev LiftSol (d n a : Nat) : Type :=
  {x : Fin d → Z2Pow (n + 1) // truncHom n (sumSqVec x) = (a : Z2Pow n)}

def liftSolEquivSigma (d n a : Nat) :
    LiftSol d n a ≃ Σ y : Sol d n a, VecFiber d n y.1 where
  toFun x := by
    let yv : Fin d → Z2Pow n := fun i => truncHom n (x.1 i)
    have hy : sumSqVec yv = (a : Z2Pow n) := by
      simpa [yv, truncHom_sumSqVec] using x.2
    exact ⟨⟨yv, hy⟩, ⟨x.1, rfl⟩⟩
  invFun s := by
    rcases s with ⟨y, x⟩
    refine ⟨x.1, ?_⟩
    calc
      truncHom n (sumSqVec x.1) = sumSqVec (fun i => truncHom n (x.1 i)) := by
        simpa using truncHom_sumSqVec (x := x.1)
      _ = sumSqVec y.1 := by simp [x.2]
      _ = (a : Z2Pow n) := y.2
  left_inv x := by
    apply Subtype.ext
    rfl
  right_inv s := by
    rcases s with ⟨y, x⟩
    cases y with
    | mk y hy =>
      cases x with
      | mk xv hxv =>
        apply Sigma.ext
        · apply Subtype.ext
          exact hxv
        · cases hxv
          rfl

lemma card_liftSol (d n a : Nat) :
    Fintype.card (LiftSol d n a) = 2 ^ d * Nfp d n a := by
  calc
    Fintype.card (LiftSol d n a)
        = Fintype.card (Σ y : Sol d n a, VecFiber d n y.1) := by
            exact Fintype.card_congr (liftSolEquivSigma d n a)
    _ = ∑ y : Sol d n a, Fintype.card (VecFiber d n y.1) := by
          simp
    _ = ∑ _y : Sol d n a, 2 ^ d := by
          refine Finset.sum_congr rfl ?_
          intro y hy
          simp [card_vecFiber]
    _ = 2 ^ d * Fintype.card (Sol d n a) := by
          simp [Finset.sum_const, mul_comm]
    _ = 2 ^ d * Nfp d n a := by
          simp [Nfp_eq_card_sol]

lemma truncHom_eq_natCast_or_natCast_add_pow
    (n a : Nat) (s : Z2Pow (n + 1)) (hs : truncHom n s = (a : Z2Pow n)) :
    s = (a : Z2Pow (n + 1)) ∨ s = ((a + 2 ^ n : Nat) : Z2Pow (n + 1)) := by
  have hzero : truncHom n (s - (a : Z2Pow (n + 1))) = 0 := by
    calc
      truncHom n (s - (a : Z2Pow (n + 1)))
          = truncHom n s - truncHom n (((a : Nat) : Z2Pow (n + 1))) := by
              simp [map_sub]
      _ = (a : Z2Pow n) - (a : Z2Pow n) := by simp [hs]
      _ = 0 := by simp
  have hcases := (truncHom_eq_zero_iff n (s - (a : Z2Pow (n + 1)))).1 hzero
  rcases hcases with h0 | hTop
  · left
    exact sub_eq_zero.mp h0
  · right
    have hEq : s = ((2 ^ n : Nat) : Z2Pow (n + 1)) + (a : Z2Pow (n + 1)) := eq_add_of_sub_eq hTop
    calc
      s = ((2 ^ n : Nat) : Z2Pow (n + 1)) + (a : Z2Pow (n + 1)) := hEq
      _ = ((a + 2 ^ n : Nat) : Z2Pow (n + 1)) := by
            simp [Nat.cast_add, add_comm]

lemma liftSol_condition_iff (d n a : Nat) (x : Fin d → Z2Pow (n + 1)) :
    truncHom n (sumSqVec x) = (a : Z2Pow n) ↔
      (sumSqVec x = (a : Z2Pow (n + 1)) ∨
        sumSqVec x = ((a + 2 ^ n : Nat) : Z2Pow (n + 1))) := by
  constructor
  · intro hx
    exact truncHom_eq_natCast_or_natCast_add_pow n a (sumSqVec x) hx
  · intro hx
    rcases hx with h | h
    · calc
        truncHom n (sumSqVec x) = truncHom n (((a : Nat) : Z2Pow (n + 1))) := by
          simp [h]
        _ = (a : Z2Pow n) := truncHom_natCast n a
    · calc
        truncHom n (sumSqVec x) = truncHom n (((a + 2 ^ n : Nat) : Z2Pow (n + 1))) := by
          simp [h]
        _ = (a : Z2Pow n) := truncHom_natCast_add_pow n a

def liftSolEquivOr (d n a : Nat)
    (p q : (Fin d → Z2Pow (n + 1)) → Prop)
    (hpq : ∀ x : Fin d → Z2Pow (n + 1),
      truncHom n (sumSqVec x) = (a : Z2Pow n) ↔ p x ∨ q x) :
    LiftSol d n a ≃ {x : Fin d → Z2Pow (n + 1) // p x ∨ q x} where
  toFun x := ⟨x.1, (hpq x.1).1 x.2⟩
  invFun x := ⟨x.1, (hpq x.1).2 x.2⟩
  left_inv x := by
    cases x
    rfl
  right_inv x := by
    cases x
    rfl

def subtypeOrEquivSum {α : Type} (p q : α → Prop)
    [DecidablePred p] [DecidablePred q]
    (hdisj : ∀ x : α, p x → q x → False) :
    {x : α // p x ∨ q x} ≃ Sum {x : α // p x} {x : α // q x} where
  toFun x := by
    by_cases hp : p x.1
    · exact Sum.inl ⟨x.1, hp⟩
    · exact Sum.inr ⟨x.1, (x.2.resolve_left hp)⟩
  invFun s := by
    rcases s with x | x
    · exact ⟨x.1, Or.inl x.2⟩
    · exact ⟨x.1, Or.inr x.2⟩
  left_inv x := by
    by_cases hp : p x.1
    · simp [hp]
    · simp [hp]
  right_inv s := by
    rcases s with x | x
    · simp [x.2]
    · have hp : ¬ p x.1 := by
        intro hpx
        exact hdisj x.1 hpx x.2
      simp [hp]

lemma card_liftSol_as_sum (d n a : Nat) :
    Fintype.card (LiftSol d n a)
      = Nfp d (n + 1) a + Nfp d (n + 1) (a + 2 ^ n) := by
  let p : (Fin d → Z2Pow (n + 1)) → Prop :=
    fun x => sumSqVec x = (a : Z2Pow (n + 1))
  let q : (Fin d → Z2Pow (n + 1)) → Prop :=
    fun x => sumSqVec x = ((a + 2 ^ n : Nat) : Z2Pow (n + 1))
  have hpq : ∀ x : Fin d → Z2Pow (n + 1),
      truncHom n (sumSqVec x) = (a : Z2Pow n) ↔ p x ∨ q x := by
    intro x
    simpa [p, q] using liftSol_condition_iff d n a x
  have hdisj : ∀ x : Fin d → Z2Pow (n + 1), p x → q x → False := by
    intro x hx hx'
    have hEq : (a : Z2Pow (n + 1)) = ((a + 2 ^ n : Nat) : Z2Pow (n + 1)) := hx.symm.trans hx'
    have hEq' : (a : Z2Pow (n + 1)) + ((2 ^ n : Nat) : Z2Pow (n + 1)) = (a : Z2Pow (n + 1)) := by
      simpa [Nat.cast_add, add_assoc, add_comm, add_left_comm] using hEq.symm
    have hTop0 : ((2 ^ n : Nat) : Z2Pow (n + 1)) = 0 := by
      have htmp : (a : Z2Pow (n + 1)) + ((2 ^ n : Nat) : Z2Pow (n + 1))
          = (a : Z2Pow (n + 1)) + 0 := by
            simpa using hEq'
      exact add_left_cancel htmp
    exact topBit_nonzero n hTop0
  calc
    Fintype.card (LiftSol d n a)
        = Fintype.card {x : Fin d → Z2Pow (n + 1) // p x ∨ q x} := by
            exact Fintype.card_congr (liftSolEquivOr d n a p q hpq)
    _ = Fintype.card (Sum {x : Fin d → Z2Pow (n + 1) // p x} {x : Fin d → Z2Pow (n + 1) // q x}) := by
          exact Fintype.card_congr (subtypeOrEquivSum p q hdisj)
    _ = Fintype.card {x : Fin d → Z2Pow (n + 1) // p x}
          + Fintype.card {x : Fin d → Z2Pow (n + 1) // q x} := by
            simp
    _ = Nfp d (n + 1) a + Nfp d (n + 1) (a + 2 ^ n) := by
          simp [p, q, Nfp]

theorem Nfp_lift_partition (d n a : Nat) :
    Nfp d (n + 1) a + Nfp d (n + 1) (a + 2 ^ n) = 2 ^ d * Nfp d n a := by
  calc
    Nfp d (n + 1) a + Nfp d (n + 1) (a + 2 ^ n)
        = Fintype.card (LiftSol d n a) := (card_liftSol_as_sum d n a).symm
    _ = 2 ^ d * Nfp d n a := card_liftSol d n a

theorem N3fp_lift_partition (n a : Nat) :
    N3fp (n + 1) a + N3fp (n + 1) (a + 2 ^ n) = 8 * N3fp n a := by
  simpa [N3fp] using Nfp_lift_partition 3 n a

theorem Nfp_half_lift_of_split_eq
    (d n a : Nat) (hd : 1 ≤ d)
    (hSplitEq : Nfp d (n + 1) a = Nfp d (n + 1) (a + 2 ^ n)) :
    Nfp d (n + 1) a = 2 ^ (d - 1) * Nfp d n a := by
  have hsum := Nfp_lift_partition d n a
  have htwo : 2 * Nfp d (n + 1) a = 2 ^ d * Nfp d n a := by
    calc
      2 * Nfp d (n + 1) a
          = Nfp d (n + 1) a + Nfp d (n + 1) a := by omega
      _ = Nfp d (n + 1) a + Nfp d (n + 1) (a + 2 ^ n) := by simp [hSplitEq]
      _ = 2 ^ d * Nfp d n a := hsum
  have hpow : 2 ^ d = 2 * 2 ^ (d - 1) := by
    cases d with
    | zero =>
        cases (Nat.not_succ_le_zero 0 hd)
    | succ k =>
        simp [Nat.pow_succ, Nat.mul_comm]
  have htwo' : 2 * Nfp d (n + 1) a = 2 * (2 ^ (d - 1) * Nfp d n a) := by
    calc
      2 * Nfp d (n + 1) a = 2 ^ d * Nfp d n a := htwo
      _ = (2 * 2 ^ (d - 1)) * Nfp d n a := by rw [hpow]
      _ = 2 * (2 ^ (d - 1) * Nfp d n a) := by ring
  exact Nat.eq_of_mul_eq_mul_left (by decide : 0 < 2) htwo'

theorem N3fp_half_lift_of_split_eq
    (n a : Nat)
    (hSplitEq : N3fp (n + 1) a = N3fp (n + 1) (a + 2 ^ n)) :
    N3fp (n + 1) a = 4 * N3fp n a := by
  simpa using Nfp_half_lift_of_split_eq 3 n a (by decide) hSplitEq

lemma sumSqVec_shift_single
    {d n : Nat}
    (x : Fin d → Z2Pow n) (i : Fin d) (c : Z2Pow n) :
    sumSqVec (fun j => x j + (if j = i then c else 0)) =
      sumSqVec x + ((2 : Z2Pow n) * c * x i + c * c) := by
  classical
  unfold sumSqVec
  have hterm :
      ∀ j : Fin d,
        (x j + (if j = i then c else 0)) * (x j + (if j = i then c else 0))
          = x j * x j + (if j = i then ((2 : Z2Pow n) * c * x j + c * c) else 0) := by
    intro j
    by_cases hji : j = i
    · subst hji
      simp
      ring
    · simp [hji]
  calc
    Finset.univ.sum (fun j => (x j + (if j = i then c else 0)) * (x j + (if j = i then c else 0)))
        = Finset.univ.sum (fun j => x j * x j + (if j = i then ((2 : Z2Pow n) * c * x j + c * c) else 0)) := by
            refine Finset.sum_congr rfl ?_
            intro j hj
            exact hterm j
    _ = Finset.univ.sum (fun j => x j * x j) +
          Finset.univ.sum (fun j => if j = i then ((2 : Z2Pow n) * c * x j + c * c) else 0) := by
          simp [Finset.sum_add_distrib]
    _ = Finset.univ.sum (fun j => x j * x j) + ((2 : Z2Pow n) * c * x i + c * c) := by
          have hsum :
              Finset.univ.sum (fun j : Fin d => if j = i then ((2 : Z2Pow n) * c * x j + c * c) else 0)
                = ((2 : Z2Pow n) * c * x i + c * c) := by
                simp [Finset.sum_ite_eq', Finset.mem_univ]
          exact congrArg (fun t => Finset.univ.sum (fun j => x j * x j) + t) hsum

lemma sumSqVec_fibre_invariance
    {d n : Nat} (hn : 1 <= n)
    (x z : Fin d -> Z2Pow (n + 1)) :
    sumSqVec (fun i => x i + ((2 ^ n : Nat) : Z2Pow (n + 1)) * z i) = sumSqVec x := by
  let c : Z2Pow (n + 1) := ((2 ^ n : Nat) : Z2Pow (n + 1))
  have h2c : (2 : Z2Pow (n + 1)) * c = 0 := by
    dsimp [c]
    calc
      (2 : Z2Pow (n + 1)) * ((2 ^ n : Nat) : Z2Pow (n + 1))
          = ((2 * 2 ^ n : Nat) : Z2Pow (n + 1)) := by
              simp [Nat.cast_mul]
      _ = ((2 ^ (n + 1) : Nat) : Z2Pow (n + 1)) := by
            simp [pow_succ, Nat.mul_comm]
      _ = 0 := ZMod.natCast_self (2 ^ (n + 1))
  have hcc : c * c = 0 := by
    dsimp [c]
    have hle : n + 1 <= n + n := by omega
    have hdiv : 2 ^ (n + 1) ∣ (2 ^ n) * (2 ^ n) := by
      simpa [Nat.pow_add] using (Nat.pow_dvd_pow 2 hle)
    rcases hdiv with ⟨q, hq⟩
    calc
      (((2 ^ n : Nat) : Z2Pow (n + 1)) * ((2 ^ n : Nat) : Z2Pow (n + 1)))
          = (((2 ^ n) * (2 ^ n) : Nat) : Z2Pow (n + 1)) := by
              simp [Nat.cast_mul]
      _ = (((2 ^ (n + 1)) * q : Nat) : Z2Pow (n + 1)) := by rw [hq]
      _ = 0 := by simp [Nat.cast_mul, Nat.mul_comm]
  unfold sumSqVec
  refine Finset.sum_congr rfl ?_
  intro i hi
  calc
    (x i + c * z i) * (x i + c * z i)
        = x i * x i + ((2 : Z2Pow (n + 1)) * c) * (x i * z i) + (c * c) * (z i * z i) := by
            ring
    _ = x i * x i := by simp [h2c, hcc]

lemma sumSqVec_fibre_invariance_iff
    {d n a : Nat} (hn : 1 <= n)
    (x z : Fin d -> Z2Pow (n + 1)) :
    sumSqVec (fun i => x i + ((2 ^ n : Nat) : Z2Pow (n + 1)) * z i) = (a : Z2Pow (n + 1))
      <-> sumSqVec x = (a : Z2Pow (n + 1)) := by
  let shifted : Z2Pow (n + 1) :=
    sumSqVec (fun i => x i + ((2 ^ n : Nat) : Z2Pow (n + 1)) * z i)
  have hInv : shifted = sumSqVec x := by
    simpa [shifted] using sumSqVec_fibre_invariance (d := d) (n := n) hn x z
  constructor <;> intro h
  · exact hInv.symm.trans h
  · exact hInv.trans h

lemma sumSqVec_shift_pow_pred_invariant
    {d n : Nat} (hn : 2 <= n)
    (x z : Fin d -> Z2Pow n) :
    sumSqVec (fun i => x i + ((2 ^ (n - 1) : Nat) : Z2Pow n) * z i) = sumSqVec x := by
  let c : Z2Pow n := ((2 ^ (n - 1) : Nat) : Z2Pow n)
  have h2c : (2 : Z2Pow n) * c = 0 := by
    dsimp [c]
    have hpow : 2 * 2 ^ (n - 1) = 2 ^ n := by
      have hsucc : (n - 1) + 1 = n := Nat.sub_add_cancel (by omega)
      calc
        2 * 2 ^ (n - 1) = 2 ^ ((n - 1) + 1) := by
          simp [Nat.pow_succ']
        _ = 2 ^ n := by rw [hsucc]
    calc
      (2 : Z2Pow n) * ((2 ^ (n - 1) : Nat) : Z2Pow n)
          = ((2 * 2 ^ (n - 1) : Nat) : Z2Pow n) := by
              simp [Nat.cast_mul]
      _ = ((2 ^ n : Nat) : Z2Pow n) := by rw [hpow]
      _ = 0 := ZMod.natCast_self (2 ^ n)
  have hcc : c * c = 0 := by
    dsimp [c]
    have hle : n <= (n - 1) + (n - 1) := by omega
    have hdiv : 2 ^ n ∣ (2 ^ (n - 1)) * (2 ^ (n - 1)) := by
      simpa [Nat.pow_add] using (Nat.pow_dvd_pow 2 hle)
    rcases hdiv with ⟨q, hq⟩
    calc
      (((2 ^ (n - 1) : Nat) : Z2Pow n) * ((2 ^ (n - 1) : Nat) : Z2Pow n))
          = (((2 ^ (n - 1)) * (2 ^ (n - 1)) : Nat) : Z2Pow n) := by
              simp [Nat.cast_mul]
      _ = (((2 ^ n) * q : Nat) : Z2Pow n) := by rw [hq]
      _ = 0 := by simp [Nat.cast_mul, Nat.mul_comm]
  unfold sumSqVec
  refine Finset.sum_congr rfl ?_
  intro i hi
  calc
    (x i + c * z i) * (x i + c * z i)
        = x i * x i + ((2 : Z2Pow n) * c) * (x i * z i) + (c * c) * (z i * z i) := by
            ring
    _ = x i * x i := by simp [h2c, hcc]

def shiftAt {d n : Nat} (i : Fin d) (x : Fin d -> Z2Pow n) : Fin d -> Z2Pow n :=
  fun j => x j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow n) else 0)

lemma shiftAt_involutive {d n : Nat} (hn : 1 <= n)
    (i : Fin d) (x : Fin d -> Z2Pow n) :
    shiftAt i (shiftAt i x) = x := by
  funext j
  by_cases hji : j = i
  · subst hji
    let c : Z2Pow n := ((2 ^ (n - 1) : Nat) : Z2Pow n)
    have h2c : (2 : Z2Pow n) * c = 0 := by
      dsimp [c]
      have hpow : 2 * 2 ^ (n - 1) = 2 ^ n := by
        have hsucc : (n - 1) + 1 = n := Nat.sub_add_cancel hn
        calc
          2 * 2 ^ (n - 1) = 2 ^ ((n - 1) + 1) := by
            simp [Nat.pow_succ']
          _ = 2 ^ n := by rw [hsucc]
      calc
        (2 : Z2Pow n) * ((2 ^ (n - 1) : Nat) : Z2Pow n)
            = ((2 * 2 ^ (n - 1) : Nat) : Z2Pow n) := by
                simp [Nat.cast_mul]
        _ = ((2 ^ n : Nat) : Z2Pow n) := by rw [hpow]
        _ = 0 := ZMod.natCast_self (2 ^ n)
    calc
      shiftAt j (shiftAt j x) j = (x j + c) + c := by simp [shiftAt, c]
      _ = x j + (c + c) := by abel
      _ = x j + ((2 : Z2Pow n) * c) := by ring
      _ = x j + 0 := by rw [h2c]
      _ = x j := by simp
  · simp [shiftAt, hji]

lemma shiftAt_ne_self {d n : Nat} (hn : 1 <= n)
    (i : Fin d) (x : Fin d -> Z2Pow n) :
    shiftAt i x ≠ x := by
  intro hEq
  have hEqi : shiftAt i x i = x i := by simpa using congrArg (fun f => f i) hEq
  let c : Z2Pow n := ((2 ^ (n - 1) : Nat) : Z2Pow n)
  have hsum : x i + c = x i := by simpa [shiftAt, c] using hEqi
  have hsum' : x i + c = x i + 0 := by simpa using hsum
  have hc0 : c = 0 := add_left_cancel hsum'
  have hc0' : ((2 ^ (n - 1) : Nat) : Z2Pow n) = 0 := by simpa [c] using hc0
  have hcne : ((2 ^ (n - 1) : Nat) : Z2Pow n) ≠ 0 := by
    intro hc0
    have hdiv : 2 ^ n ∣ 2 ^ (n - 1) := (ZMod.natCast_eq_zero_iff _ _).1 hc0
    have hle : n <= n - 1 := (Nat.pow_dvd_pow_iff_le_right (by decide : 1 < 2)).1 hdiv
    omega
  exact hcne hc0'

lemma sumSqVec_shiftAt_invariant {d n : Nat} (hn : 2 <= n)
    (i : Fin d) (x : Fin d -> Z2Pow n) :
    sumSqVec (shiftAt i x) = sumSqVec x := by
  let z : Fin d -> Z2Pow n := fun j => if j = i then 1 else 0
  have hform :
      shiftAt i x = (fun j => x j + ((2 ^ (n - 1) : Nat) : Z2Pow n) * z j) := by
    funext j
    by_cases hji : j = i
    · simp [shiftAt, z, hji]
    · simp [shiftAt, z, hji]
  simpa [hform] using sumSqVec_shift_pow_pred_invariant (d := d) (n := n) hn x z

def shiftAtSol {d n a : Nat} (hn : 2 <= n) (i : Fin d) :
    Sol d n a ≃ Sol d n a where
  toFun x := by
    refine Subtype.mk (shiftAt i x.1) ?_
    simpa [x.2] using sumSqVec_shiftAt_invariant (d := d) (n := n) hn i x.1
  invFun x := by
    refine Subtype.mk (shiftAt i x.1) ?_
    simpa [x.2] using sumSqVec_shiftAt_invariant (d := d) (n := n) hn i x.1
  left_inv x := by
    apply Subtype.ext
    simpa using shiftAt_involutive (d := d) (n := n) (hn := by omega) i x.1
  right_inv x := by
    apply Subtype.ext
    simpa using shiftAt_involutive (d := d) (n := n) (hn := by omega) i x.1

lemma shiftAtSol_ne_self {d n a : Nat} (hn : 2 <= n) (i : Fin d) (x : Sol d n a) :
    shiftAtSol (d := d) (n := n) (a := a) hn i x ≠ x := by
  intro hx
  have hx' : shiftAt i x.1 = x.1 := by
    exact congrArg Subtype.val hx
  exact (shiftAt_ne_self (d := d) (n := n) (hn := by omega) i x.1) hx'

lemma Nfp_even_of_two_le_n
    {d n a : Nat} (hn : 2 <= n) (hd : 0 < d) :
    Even (Nfp d n a) := by
  classical
  let i : Fin d := { val := 0, isLt := hd }
  let f : Function.End (Sol d n a) :=
    (shiftAtSol (d := d) (n := n) (a := a) hn i : Sol d n a -> Sol d n a)
  have hInv : Function.Involutive f := by
    intro x
    apply Subtype.ext
    simpa [f] using shiftAt_involutive (d := d) (n := n) (hn := by omega) i x.1
  have hPow : f ^ (2 ^ (1 : Nat)) = (1 : Function.End (Sol d n a)) := by
    change f ^ 2 = (1 : Function.End (Sol d n a))
    change (fun x => f (f x)) = fun x => x
    funext x
    exact hInv x
  have hmod :
      Fintype.card (Sol d n a) ≡ Fintype.card (Function.fixedPoints f) [MOD 2] := by
    simpa [f] using
      (Equiv.Perm.card_fixedPoints_modEq (α := Sol d n a) (f := f) (p := 2) (n := 1) hPow)
  have hfix0 : Fintype.card (Function.fixedPoints f) = 0 := by
    apply (Fintype.card_eq_zero_iff).2
    refine ⟨?_⟩
    intro x
    have hx : f x.1 = x.1 := Function.mem_fixedPoints_iff.mp x.2
    exact (shiftAtSol_ne_self (d := d) (n := n) (a := a) hn i x.1) hx
  have hmod0 : Fintype.card (Sol d n a) ≡ 0 [MOD 2] := by
    simpa [hfix0] using hmod
  have hdvd : 2 ∣ Fintype.card (Sol d n a) := Nat.modEq_zero_iff_dvd.mp hmod0
  have hEven : Even (Fintype.card (Sol d n a)) := (Nat.even_iff).2 (Nat.mod_eq_zero_of_dvd hdvd)
  simpa [Nfp_eq_card_sol] using hEven

lemma N3fp_even_of_two_le_n
    {n a : Nat} (hn : 2 <= n) :
    Even (N3fp n a) := by
  simpa [N3fp] using Nfp_even_of_two_le_n (d := 3) (n := n) (a := a) hn (by decide)
def mod2Cast {m : Nat} (hm : 1 ≤ m) : Z2Pow m →+* ZMod 2 :=
  ZMod.castHom (two_dvd_two_pow hm) (ZMod 2)

lemma mod2Cast_natCast {m k : Nat} (hm : 1 ≤ m) :
    mod2Cast hm ((k : Nat) : Z2Pow m) = (k : ZMod 2) := by
  let h : 2 ∣ 2 ^ m := two_dvd_two_pow hm
  change (ZMod.castHom h (ZMod 2)) ((k : Nat) : Z2Pow m) = (k : ZMod 2)
  rw [ZMod.castHom_apply]
  simp [h, ZMod.cast_natCast]

lemma mod2Cast_pow_pred_zero {n : Nat} (hn : 2 <= n) :
    mod2Cast (by omega) (((2 ^ (n - 1) : Nat) : Z2Pow n)) = 0 := by
  have hn1 : 1 <= n := by omega
  calc
    mod2Cast hn1 (((2 ^ (n - 1) : Nat) : Z2Pow n)) = ((2 ^ (n - 1) : Nat) : ZMod 2) := by
      simpa using mod2Cast_natCast (m := n) (k := 2 ^ (n - 1)) hn1
    _ = 0 := by
      have hdiv : 2 ∣ 2 ^ (n - 1) := two_dvd_two_pow (by omega)
      exact (ZMod.natCast_eq_zero_iff (2 ^ (n - 1)) 2).2 hdiv

lemma mod2Cast_shiftAt_coord {d n : Nat} (hn : 2 <= n)
    (i j : Fin d) (x : Fin d -> Z2Pow n) :
    mod2Cast (by omega) (shiftAt i x j) =
      mod2Cast (by omega) (x j) := by
  let f : Z2Pow n →+* ZMod 2 := mod2Cast (by omega)
  have hc0 : f (((2 ^ (n - 1) : Nat) : Z2Pow n)) = 0 := by
    simpa [f] using mod2Cast_pow_pred_zero (n := n) hn
  by_cases hji : j = i
  · subst hji
    calc
      f (shiftAt j x j) = f (x j + ((2 ^ (n - 1) : Nat) : Z2Pow n)) := by
            simp [shiftAt]
      _ = f (x j) + f (((2 ^ (n - 1) : Nat) : Z2Pow n)) := by simp [map_add]
      _ = f (x j) + 0 := by rw [hc0]
      _ = f (x j) := by simp
  · simp [shiftAt, hji]

lemma mod2Cast_shiftAt {d n : Nat} (hn : 2 <= n)
    (i : Fin d) (x : Fin d -> Z2Pow n) :
    (fun j => mod2Cast (by omega) (shiftAt i x j)) =
      (fun j => mod2Cast (by omega) (x j)) := by
  funext j
  exact mod2Cast_shiftAt_coord (d := d) (n := n) hn i j x
lemma mod2Cast_eq_natCast_val {m : Nat} (hm : 1 ≤ m) (u : Z2Pow m) :
    mod2Cast hm u = (u.val : ZMod 2) := by
  calc
    mod2Cast hm u = mod2Cast hm (((u.val : Nat) : Z2Pow m)) := by
          rw [ZMod.natCast_zmod_val]
    _ = (u.val : ZMod 2) := mod2Cast_natCast hm

lemma mod2Cast_eq_one_of_val_odd {m : Nat} (hm : 1 ≤ m) (u : Z2Pow m)
    (hu : u.val % 2 = 1) :
    mod2Cast hm u = 1 := by
  calc
    mod2Cast hm u = (u.val : ZMod 2) := mod2Cast_eq_natCast_val hm u
    _ = 1 := (ZMod.natCast_eq_natCast_iff' u.val 1 2).2 (by simpa using hu)

lemma val_odd_of_mod2Cast_eq_one {m : Nat} (hm : 1 ≤ m) (u : Z2Pow m)
    (hu : mod2Cast hm u = 1) :
    u.val % 2 = 1 := by
  have hcast : (u.val : ZMod 2) = 1 := by
    calc
      (u.val : ZMod 2) = mod2Cast hm u := (mod2Cast_eq_natCast_val hm u).symm
      _ = 1 := hu
  have hnot0 : (u.val : ZMod 2) ≠ 0 := by simpa [hcast]
  have hnotdvd : ¬ 2 ∣ u.val := by
    intro hdiv
    exact hnot0 ((ZMod.natCast_eq_zero_iff u.val 2).2 hdiv)
  rcases Nat.mod_two_eq_zero_or_one u.val with h0 | h1
  · exact (hnotdvd (Nat.dvd_of_mod_eq_zero h0)).elim
  · exact h1

lemma val_odd_add_pow_pred_iff {n : Nat} (hn : 2 ≤ n) (u : Z2Pow (n + 1)) :
    (u + ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1))).val % 2 = 1 ↔ u.val % 2 = 1 := by
  have hm : 1 ≤ n + 1 := by omega
  let c : Z2Pow (n + 1) := ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1))
  have hc0 : mod2Cast hm c = 0 := by
    calc
      mod2Cast hm c = ((2 ^ (n - 1) : Nat) : ZMod 2) := by
            simpa [c] using mod2Cast_natCast (m := n + 1) (k := 2 ^ (n - 1)) hm
      _ = 0 := by
            have hdiv : 2 ∣ 2 ^ (n - 1) := two_dvd_two_pow (by omega)
            exact (ZMod.natCast_eq_zero_iff (2 ^ (n - 1)) 2).2 hdiv
  have hmap : mod2Cast hm (u + c) = mod2Cast hm u := by
    calc
      mod2Cast hm (u + c) = mod2Cast hm u + mod2Cast hm c := by simp [map_add]
      _ = mod2Cast hm u + 0 := by rw [hc0]
      _ = mod2Cast hm u := by simp
  constructor
  · intro huOdd
    have hu1 : mod2Cast hm (u + c) = 1 := mod2Cast_eq_one_of_val_odd hm (u + c) huOdd
    have hu1' : mod2Cast hm u = 1 := by simpa [hmap] using hu1
    exact val_odd_of_mod2Cast_eq_one hm u hu1'
  · intro huOdd
    have hu1 : mod2Cast hm u = 1 := mod2Cast_eq_one_of_val_odd hm u huOdd
    have hu1' : mod2Cast hm (u + c) = 1 := by simpa [hmap] using hu1
    exact val_odd_of_mod2Cast_eq_one hm (u + c) hu1'

lemma topBit_mul_of_val_odd {n : Nat}
    (u : Z2Pow (n + 1)) (hu : u.val % 2 = 1) :
    (((2 ^ n : Nat) : Z2Pow (n + 1)) * u) = ((2 ^ n : Nat) : Z2Pow (n + 1)) := by
  let k : Nat := u.val / 2
  have hk : u.val = 2 * k + 1 := by
    dsimp [k]
    calc
      u.val = u.val % 2 + 2 * (u.val / 2) := by
        simpa [Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc] using (Nat.mod_add_div u.val 2).symm
      _ = 1 + 2 * (u.val / 2) := by rw [hu]
      _ = 2 * (u.val / 2) + 1 := by omega
  have hmul :
      2 ^ n * (2 * k + 1) = 2 ^ (n + 1) * k + 2 ^ n := by
    calc
      2 ^ n * (2 * k + 1) = 2 ^ n * (2 * k) + 2 ^ n * 1 := by
            rw [Nat.mul_add]
      _ = (2 ^ n * 2) * k + 2 ^ n := by ring
      _ = 2 ^ (n + 1) * k + 2 ^ n := by
            simp [pow_succ, Nat.mul_assoc, Nat.mul_comm, Nat.mul_left_comm]
  have hltpow : 2 ^ n < 2 ^ (n + 1) := by
    simpa [Nat.succ_eq_add_one] using
      (Nat.pow_lt_pow_right (by decide : 1 < 2) (Nat.lt_succ_self n))
  have hval2n : (((2 ^ n : Nat) : Z2Pow (n + 1))).val = 2 ^ n := by
    exact ZMod.val_natCast_of_lt hltpow
  apply (ZMod.val_injective (2 ^ (n + 1)))
  calc
    ((((2 ^ n : Nat) : Z2Pow (n + 1)) * u)).val
        = ((((2 ^ n : Nat) : Z2Pow (n + 1))).val * u.val) % (2 ^ (n + 1)) := by
            simpa using (ZMod.val_mul (((2 ^ n : Nat) : Z2Pow (n + 1))) u)
    _ = (2 ^ n * u.val) % (2 ^ (n + 1)) := by rw [hval2n]
    _ = (2 ^ n * (2 * k + 1)) % (2 ^ (n + 1)) := by rw [hk]
    _ = (2 ^ (n + 1) * k + 2 ^ n) % (2 ^ (n + 1)) := by rw [hmul]
    _ = ((2 ^ (n + 1) * k) % (2 ^ (n + 1)) + (2 ^ n) % (2 ^ (n + 1)))
          % (2 ^ (n + 1)) := by rw [Nat.add_mod]
    _ = (0 + 2 ^ n) % (2 ^ (n + 1)) := by
          rw [Nat.mod_eq_zero_of_dvd (dvd_mul_of_dvd_left (dvd_refl (2 ^ (n + 1))) k)]
          rw [Nat.mod_eq_of_lt hltpow]
    _ = 2 ^ n := by simpa using (Nat.mod_eq_of_lt hltpow)
    _ = (((2 ^ n : Nat) : Z2Pow (n + 1))).val := by
          symm
          exact hval2n

lemma pow_pred_square_zero_next {n : Nat} (hn : 3 ≤ n) :
    (((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) * ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1))) = 0 := by
  have hle : n + 1 ≤ (n - 1) + (n - 1) := by omega
  have hdiv : 2 ^ (n + 1) ∣ (2 ^ (n - 1)) * (2 ^ (n - 1)) := by
    simpa [Nat.pow_add] using (Nat.pow_dvd_pow 2 hle)
  rcases hdiv with ⟨q, hq⟩
  calc
    (((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) * ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)))
        = (((2 ^ (n - 1)) * (2 ^ (n - 1)) : Nat) : Z2Pow (n + 1)) := by
            simp [Nat.cast_mul]
    _ = (((2 ^ (n + 1)) * q : Nat) : Z2Pow (n + 1)) := by rw [hq]
    _ = 0 := by simp [Nat.cast_mul, Nat.mul_comm]

lemma two_mul_pow_pred_mul_eq_topBit_of_val_odd {n : Nat} (hn : 1 ≤ n)
    (u : Z2Pow (n + 1)) (hu : u.val % 2 = 1) :
    (2 : Z2Pow (n + 1)) * ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) * u
      = ((2 ^ n : Nat) : Z2Pow (n + 1)) := by
  have hpow : 2 * 2 ^ (n - 1) = 2 ^ n := by
    have hsucc : (n - 1) + 1 = n := Nat.sub_add_cancel hn
    calc
      2 * 2 ^ (n - 1) = 2 ^ ((n - 1) + 1) := by
        simp [Nat.pow_succ']
      _ = 2 ^ n := by rw [hsucc]
  calc
    (2 : Z2Pow (n + 1)) * ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) * u
        = (((2 * 2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) * u) := by
            simp [Nat.cast_mul, mul_assoc]
    _ = (((2 ^ n : Nat) : Z2Pow (n + 1)) * u) := by rw [hpow]
    _ = ((2 ^ n : Nat) : Z2Pow (n + 1)) := topBit_mul_of_val_odd (n := n) u hu

lemma sumSqVec_shift_pow_pred_add_topBit
    {n : Nat} (hn : 3 ≤ n) (x : Fin 3 → Z2Pow (n + 1))
    (i : Fin 3) (hodd : (x i).val % 2 = 1) :
    sumSqVec (fun j => x j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0))
      = sumSqVec x + ((2 ^ n : Nat) : Z2Pow (n + 1)) := by
  let c : Z2Pow (n + 1) := ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1))
  have hsingle := sumSqVec_shift_single (x := x) (i := i) (c := c)
  have hcross : (2 : Z2Pow (n + 1)) * c * x i = ((2 ^ n : Nat) : Z2Pow (n + 1)) := by
    calc
      (2 : Z2Pow (n + 1)) * c * x i
          = (2 : Z2Pow (n + 1)) * ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) * x i := by
              simp [c]
      _ = ((2 ^ n : Nat) : Z2Pow (n + 1)) := by
            exact two_mul_pow_pred_mul_eq_topBit_of_val_odd (n := n) (by omega) (x i) hodd
  have hsq : c * c = 0 := by
    simpa [c] using pow_pred_square_zero_next (n := n) hn
  calc
    sumSqVec (fun j => x j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0))
        = sumSqVec x + ((2 : Z2Pow (n + 1)) * c * x i + c * c) := by
            simpa [c] using hsingle
    _ = sumSqVec x + (((2 ^ n : Nat) : Z2Pow (n + 1)) + 0) := by rw [hcross, hsq]
    _ = sumSqVec x + ((2 ^ n : Nat) : Z2Pow (n + 1)) := by simp

lemma sumSqVec_shift_pow_pred_add_topBit_eq_natCast
    {n a : Nat} (hn : 3 ≤ n) (x : Fin 3 → Z2Pow (n + 1))
    (hx : sumSqVec x = (a : Z2Pow (n + 1)))
    (i : Fin 3) (hodd : (x i).val % 2 = 1) :
    sumSqVec (fun j => x j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0))
      = ((a + 2 ^ n : Nat) : Z2Pow (n + 1)) := by
  calc
    sumSqVec (fun j => x j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0))
        = sumSqVec x + ((2 ^ n : Nat) : Z2Pow (n + 1)) :=
            sumSqVec_shift_pow_pred_add_topBit hn x i hodd
    _ = (a : Z2Pow (n + 1)) + ((2 ^ n : Nat) : Z2Pow (n + 1)) := by simpa [hx]
    _ = ((a + 2 ^ n : Nat) : Z2Pow (n + 1)) := by simp [Nat.cast_add, add_comm]

def shiftPowPredAt (n : Nat) (i : Fin 3) (x : Fin 3 → Z2Pow (n + 1)) :
    Fin 3 → Z2Pow (n + 1) :=
  fun j => x j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0)

lemma shiftPowPredAt_injective (n : Nat) (i : Fin 3) :
    Function.Injective (shiftPowPredAt n i) := by
  intro x y hxy
  funext j
  have hj : shiftPowPredAt n i x j = shiftPowPredAt n i y j := by
    simpa using congrArg (fun f => f j) hxy
  by_cases hji : j = i
  · subst hji
    simpa [shiftPowPredAt] using add_right_cancel hj
  · simpa [shiftPowPredAt, hji] using hj

def firstOddIndex {n : Nat} (x : Fin 3 → Z2Pow (n + 1)) : Fin 3 :=
  if (x 0).val % 2 = 1 then 0
  else if (x 1).val % 2 = 1 then 1
  else 2

lemma firstOddIndex_odd_of_exists {n : Nat}
    (x : Fin 3 → Z2Pow (n + 1))
    (hExists : ∃ i : Fin 3, (x i).val % 2 = 1) :
    (x (firstOddIndex x)).val % 2 = 1 := by
  unfold firstOddIndex
  by_cases h0 : (x 0).val % 2 = 1
  · simp [h0]
  · by_cases h1 : (x 1).val % 2 = 1
    · simp [h0, h1]
    · have h2 : (x 2).val % 2 = 1 := by
        rcases hExists with ⟨i, hi⟩
        fin_cases i
        · exact (h0 hi).elim
        · exact (h1 hi).elim
        · exact hi
      simp [h0, h1, h2]

lemma oddCoord_shiftPowPredAt_iff {n : Nat} (hn : 2 ≤ n)
    (x : Fin 3 → Z2Pow (n + 1)) (i j : Fin 3) :
    (shiftPowPredAt n i x j).val % 2 = 1 ↔ (x j).val % 2 = 1 := by
  by_cases hji : j = i
  · subst j
    simpa [shiftPowPredAt] using (val_odd_add_pow_pred_iff (n := n) hn (u := x i))
  · simp [shiftPowPredAt, hji]

lemma firstOddIndex_shiftPowPredAt_eq {n : Nat} (hn : 2 ≤ n)
    (x : Fin 3 → Z2Pow (n + 1)) (i : Fin 3) :
    firstOddIndex (shiftPowPredAt n i x) = firstOddIndex x := by
  unfold firstOddIndex
  simp [oddCoord_shiftPowPredAt_iff (n := n) hn x i 0,
    oddCoord_shiftPowPredAt_iff (n := n) hn x i 1]

def splitCore {n : Nat} (x : Fin 3 → Z2Pow (n + 1)) : Fin 3 → Z2Pow (n + 1) :=
  shiftPowPredAt n (firstOddIndex x) x

lemma splitCore_injective {n : Nat} (hn : 2 ≤ n) :
    Function.Injective (splitCore (n := n)) := by
  intro x y hxy
  have hidx : firstOddIndex x = firstOddIndex y := by
    have hidx' := congrArg (firstOddIndex (n := n)) hxy
    simpa [splitCore, firstOddIndex_shiftPowPredAt_eq (n := n) hn] using hidx'
  have hshift :
      shiftPowPredAt n (firstOddIndex x) x = shiftPowPredAt n (firstOddIndex x) y := by
    simpa [splitCore, hidx] using hxy
  exact (shiftPowPredAt_injective n (firstOddIndex x)) hshift

abbrev Sol3 (n a : Nat) : Type :=
  {x : Fin 3 → Z2Pow (n + 1) // sumSqVec x = (a : Z2Pow (n + 1))}

def splitMapToPlus {n a : Nat} (hn : 3 ≤ n) (hPrim : PrimitiveTarget a) :
    Sol3 n a → Sol3 n (a + 2 ^ n) := by
  intro x
  let i : Fin 3 := firstOddIndex x.1
  have hExists : ∃ j : Fin 3, (x.1 j).val % 2 = 1 :=
    exists_coord_val_odd_of_primitive_target (n := n) (a := a) hn hPrim x.1 x.2
  have hOdd : (x.1 i).val % 2 = 1 := by
    dsimp [i]
    exact firstOddIndex_odd_of_exists (x := x.1) hExists
  refine ⟨splitCore (n := n) x.1, ?_⟩
  change sumSqVec (fun j => x.1 j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0))
    = ((a + 2 ^ n : Nat) : Z2Pow (n + 1))
  exact sumSqVec_shift_pow_pred_add_topBit_eq_natCast (n := n) (a := a) hn x.1 x.2 i hOdd

def splitMapToBase {n a : Nat} (hn : 3 ≤ n) (hPrim : PrimitiveTarget a) :
    Sol3 n (a + 2 ^ n) → Sol3 n a := by
  intro x
  let hPrimPlus : PrimitiveTarget (a + 2 ^ n) := primitiveTarget_add_pow (n := n) (a := a) (by omega) hPrim
  let i : Fin 3 := firstOddIndex x.1
  have hExists : ∃ j : Fin 3, (x.1 j).val % 2 = 1 :=
    exists_coord_val_odd_of_primitive_target (n := n) (a := a + 2 ^ n) hn hPrimPlus x.1 x.2
  have hOdd : (x.1 i).val % 2 = 1 := by
    dsimp [i]
    exact firstOddIndex_odd_of_exists (x := x.1) hExists
  have hsum :
      sumSqVec (shiftPowPredAt n i x.1) = (((a + 2 ^ n) + 2 ^ n : Nat) : Z2Pow (n + 1)) := by
    exact sumSqVec_shift_pow_pred_add_topBit_eq_natCast
      (n := n) (a := a + 2 ^ n) hn x.1 x.2 i hOdd
  have htwopow : 2 ^ n + 2 ^ n = 2 ^ (n + 1) := by
    calc
      2 ^ n + 2 ^ n = 2 ^ n * 2 := by ring
      _ = 2 ^ (n + 1) := by simp [pow_succ, Nat.mul_comm]
  have hsumPow : (a + 2 ^ n) + 2 ^ n = a + 2 ^ (n + 1) := by
    calc
      (a + 2 ^ n) + 2 ^ n = a + (2 ^ n + 2 ^ n) := by omega
      _ = a + 2 ^ (n + 1) := by rw [htwopow]
  refine ⟨splitCore (n := n) x.1, ?_⟩
  calc
    sumSqVec (splitCore (n := n) x.1) = (((a + 2 ^ n) + 2 ^ n : Nat) : Z2Pow (n + 1)) := by
          simpa [splitCore, i] using hsum
    _ = ((a + 2 ^ (n + 1) : Nat) : Z2Pow (n + 1)) := by simpa [hsumPow]
    _ = (a : Z2Pow (n + 1)) := by simp [Nat.cast_add]

lemma splitMapToPlus_val {n a : Nat} (hn : 3 ≤ n) (hPrim : PrimitiveTarget a)
    (x : Sol3 n a) :
    (splitMapToPlus (n := n) (a := a) hn hPrim x).1 = splitCore (n := n) x.1 := by
  rfl

lemma splitMapToBase_val {n a : Nat} (hn : 3 ≤ n) (hPrim : PrimitiveTarget a)
    (x : Sol3 n (a + 2 ^ n)) :
    (splitMapToBase (n := n) (a := a) hn hPrim x).1 = splitCore (n := n) x.1 := by
  rfl

lemma splitMapToPlus_injective {n a : Nat} (hn : 3 ≤ n) (hPrim : PrimitiveTarget a) :
    Function.Injective (splitMapToPlus (n := n) (a := a) hn hPrim) := by
  intro x y hxy
  apply Subtype.ext
  have hn2 : 2 ≤ n := by omega
  have hcore : splitCore (n := n) x.1 = splitCore (n := n) y.1 := by
    calc
      splitCore (n := n) x.1 = (splitMapToPlus (n := n) (a := a) hn hPrim x).1 :=
            (splitMapToPlus_val (n := n) (a := a) hn hPrim x).symm
      _ = (splitMapToPlus (n := n) (a := a) hn hPrim y).1 := congrArg Subtype.val hxy
      _ = splitCore (n := n) y.1 := splitMapToPlus_val (n := n) (a := a) hn hPrim y
  exact splitCore_injective (n := n) hn2 hcore

lemma splitMapToBase_injective {n a : Nat} (hn : 3 ≤ n) (hPrim : PrimitiveTarget a) :
    Function.Injective (splitMapToBase (n := n) (a := a) hn hPrim) := by
  intro x y hxy
  apply Subtype.ext
  have hn2 : 2 ≤ n := by omega
  have hcore : splitCore (n := n) x.1 = splitCore (n := n) y.1 := by
    calc
      splitCore (n := n) x.1 = (splitMapToBase (n := n) (a := a) hn hPrim x).1 :=
            (splitMapToBase_val (n := n) (a := a) hn hPrim x).symm
      _ = (splitMapToBase (n := n) (a := a) hn hPrim y).1 := congrArg Subtype.val hxy
      _ = splitCore (n := n) y.1 := splitMapToBase_val (n := n) (a := a) hn hPrim y
  exact splitCore_injective (n := n) hn2 hcore

theorem N3fp_split_eq_primitive
    (n a : Nat) (hn : 3 ≤ n) (hPrim : PrimitiveTarget a) :
    N3fp (n + 1) a = N3fp (n + 1) (a + 2 ^ n) := by
  have hle1 : Fintype.card (Sol3 n a) ≤ Fintype.card (Sol3 n (a + 2 ^ n)) := by
    exact Fintype.card_le_of_injective
      (splitMapToPlus (n := n) (a := a) hn hPrim)
      (splitMapToPlus_injective (n := n) (a := a) hn hPrim)
  have hle2 : Fintype.card (Sol3 n (a + 2 ^ n)) ≤ Fintype.card (Sol3 n a) := by
    exact Fintype.card_le_of_injective
      (splitMapToBase (n := n) (a := a) hn hPrim)
      (splitMapToBase_injective (n := n) (a := a) hn hPrim)
  have hcard : Fintype.card (Sol3 n a) = Fintype.card (Sol3 n (a + 2 ^ n)) :=
    Nat.le_antisymm hle1 hle2
  simpa [N3fp, Nfp, Sol3] using hcard

theorem N3fp_half_lift_primitive
    (n a : Nat) (hn : 3 ≤ n) (hPrim : PrimitiveTarget a) :
    N3fp (n + 1) a = 4 * N3fp n a := by
  exact N3fp_half_lift_of_split_eq n a (N3fp_split_eq_primitive n a hn hPrim)

theorem half_lift_principle
    (n a : Nat) (hn : 3 ≤ n) (hPrim : PrimitiveTarget a) :
    N3fp (n + 1) a = 4 * N3fp n a := by
  exact N3fp_half_lift_primitive n a hn hPrim

/-- Generic top-bit shift on one coordinate at level `n+1`. -/
def shiftPowPredAtGen {d n : Nat} (i : Fin d) (x : Fin d -> Z2Pow (n + 1)) :
    Fin d -> Z2Pow (n + 1) :=
  fun j => x j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0)

lemma shiftPowPredAtGen_injective {d n : Nat} (i : Fin d) :
    Function.Injective (shiftPowPredAtGen (d := d) (n := n) i) := by
  intro x y hxy
  funext j
  have hj : shiftPowPredAtGen (d := d) (n := n) i x j
      = shiftPowPredAtGen (d := d) (n := n) i y j := by
    simpa using congrArg (fun f => f j) hxy
  by_cases hji : j = i
  · subst hji
    simpa [shiftPowPredAtGen] using add_right_cancel hj
  · simpa [shiftPowPredAtGen, hji] using hj

lemma oddCoord_shiftPowPredAtGen_iff {d n : Nat} (hn : 2 <= n)
    (x : Fin d -> Z2Pow (n + 1)) (i j : Fin d) :
    ((shiftPowPredAtGen (d := d) (n := n) i x j).val % 2 = 1)
      <-> ((x j).val % 2 = 1) := by
  by_cases hji : j = i
  · subst j
    simpa [shiftPowPredAtGen] using (val_odd_add_pow_pred_iff (n := n) hn (u := x i))
  · simp [shiftPowPredAtGen, hji]

lemma oddExists_shiftPowPredAtGen_iff {d n : Nat} (hn : 2 <= n)
    (x : Fin d -> Z2Pow (n + 1)) (i : Fin d) :
    (Exists (fun j : Fin d => ((shiftPowPredAtGen (d := d) (n := n) i x j).val % 2 = 1)))
      <-> (Exists (fun j : Fin d => ((x j).val % 2 = 1))) := by
  constructor
  · intro h
    cases h with
    | intro j hj =>
        exact Exists.intro j ((oddCoord_shiftPowPredAtGen_iff (d := d) (n := n) hn x i j).1 hj)
  · intro h
    cases h with
    | intro j hj =>
        exact Exists.intro j ((oddCoord_shiftPowPredAtGen_iff (d := d) (n := n) hn x i j).2 hj)

noncomputable def oddIndexSetGen {d n : Nat} (x : Fin d -> Z2Pow (n + 1)) : Finset (Fin d) :=
  Finset.univ.filter (fun i => (x i).val % 2 = 1)

lemma oddIndexSetGen_nonempty_of_exists {d n : Nat}
    (x : Fin d -> Z2Pow (n + 1))
    (hExists : Exists (fun i : Fin d => (x i).val % 2 = 1)) :
    (oddIndexSetGen x).Nonempty := by
  cases hExists with
  | intro i hi =>
      exact Exists.intro i (by simp [oddIndexSetGen, hi])

lemma oddIndexSetGen_shiftPowPredAt_eq {d n : Nat} (hn : 2 <= n)
    (x : Fin d -> Z2Pow (n + 1)) (i : Fin d) :
    oddIndexSetGen (shiftPowPredAtGen (d := d) (n := n) i x) = oddIndexSetGen x := by
  ext j
  simp [oddIndexSetGen, oddCoord_shiftPowPredAtGen_iff (d := d) (n := n) hn x i j]

lemma finset_min'_eq_of_eq {alpha : Type} [LinearOrder alpha] (s t : Finset alpha)
    (hs : s = t) (hsne : s.Nonempty) (htne : t.Nonempty) :
    s.min' hsne = t.min' htne := by
  have h1 : s.min' hsne <= t.min' htne := by
    have hmem : Membership.mem s (t.min' htne) := by
      simpa [hs] using (Finset.min'_mem t htne)
    exact Finset.min'_le _ _ hmem
  have h2 : t.min' htne <= s.min' hsne := by
    have hmem : Membership.mem t (s.min' hsne) := by
      simpa [hs] using (Finset.min'_mem s hsne)
    exact Finset.min'_le _ _ hmem
  exact le_antisymm h1 h2

/-- Deterministic odd coordinate: minimum odd index when present, else `0`. -/
noncomputable def firstOddIndexGen {d n : Nat} (hd : 1 <= d) (x : Fin d -> Z2Pow (n + 1)) :
    Fin d :=
  if hExists : Exists (fun i : Fin d => (x i).val % 2 = 1) then
    (oddIndexSetGen x).min' (oddIndexSetGen_nonempty_of_exists x hExists)
  else
    ⟨0, by omega⟩

lemma firstOddIndexGen_odd_of_exists {d n : Nat} (hd : 1 <= d)
    (x : Fin d -> Z2Pow (n + 1))
    (hExists : Exists (fun i : Fin d => (x i).val % 2 = 1)) :
    (x (firstOddIndexGen hd x)).val % 2 = 1 := by
  unfold firstOddIndexGen
  simp [hExists]
  have hmem := Finset.min'_mem (oddIndexSetGen x) (oddIndexSetGen_nonempty_of_exists x hExists)
  exact (Finset.mem_filter.mp hmem).2

lemma firstOddIndexGen_shiftPowPredAt_eq {d n : Nat} (hd : 1 <= d) (hn : 2 <= n)
    (x : Fin d -> Z2Pow (n + 1)) (i : Fin d) :
    firstOddIndexGen hd (shiftPowPredAtGen (d := d) (n := n) i x) = firstOddIndexGen hd x := by
  have hiff := oddExists_shiftPowPredAtGen_iff (d := d) (n := n) hn x i
  by_cases hExists : Exists (fun j : Fin d => (x j).val % 2 = 1)
  · have hExistsShift :
      Exists (fun j : Fin d => (shiftPowPredAtGen (d := d) (n := n) i x j).val % 2 = 1) :=
        hiff.2 hExists
    unfold firstOddIndexGen
    simp [hExists, hExistsShift]
    exact finset_min'_eq_of_eq _ _
      (oddIndexSetGen_shiftPowPredAt_eq (d := d) (n := n) hn x i)
      (oddIndexSetGen_nonempty_of_exists (shiftPowPredAtGen (d := d) (n := n) i x) hExistsShift)
      (oddIndexSetGen_nonempty_of_exists x hExists)
  · have hExistsShift :
      Not (Exists (fun j : Fin d => (shiftPowPredAtGen (d := d) (n := n) i x j).val % 2 = 1)) := by
      intro hS
      exact hExists (hiff.1 hS)
    unfold firstOddIndexGen
    simp [hExists, hExistsShift]

noncomputable def splitCoreGen {d n : Nat} (hd : 1 <= d) (x : Fin d -> Z2Pow (n + 1)) :
    Fin d -> Z2Pow (n + 1) :=
  shiftPowPredAtGen (d := d) (n := n) (firstOddIndexGen hd x) x

lemma splitCoreGen_injective {d n : Nat} (hd : 1 <= d) (hn : 2 <= n) :
    Function.Injective (splitCoreGen (d := d) (n := n) hd) := by
  intro x y hxy
  have hidx : firstOddIndexGen hd x = firstOddIndexGen hd y := by
    have hidx' := congrArg (firstOddIndexGen hd) hxy
    simpa [splitCoreGen, firstOddIndexGen_shiftPowPredAt_eq (d := d) (n := n) hd hn]
      using hidx'
  have hshift :
      shiftPowPredAtGen (d := d) (n := n) (firstOddIndexGen hd x) x
        = shiftPowPredAtGen (d := d) (n := n) (firstOddIndexGen hd x) y := by
    simpa [splitCoreGen, hidx] using hxy
  exact (shiftPowPredAtGen_injective (d := d) (n := n) (i := firstOddIndexGen hd x)) hshift

lemma sumSqVec_shift_pow_pred_add_topBit_gen
    {d n : Nat} (hn : 3 <= n) (x : Fin d -> Z2Pow (n + 1))
    (i : Fin d) (hodd : (x i).val % 2 = 1) :
    sumSqVec (fun j => x j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0))
      = sumSqVec x + ((2 ^ n : Nat) : Z2Pow (n + 1)) := by
  let c : Z2Pow (n + 1) := ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1))
  have hsingle := sumSqVec_shift_single (x := x) (i := i) (c := c)
  have hcross : (2 : Z2Pow (n + 1)) * c * x i = ((2 ^ n : Nat) : Z2Pow (n + 1)) := by
    calc
      (2 : Z2Pow (n + 1)) * c * x i
          = (2 : Z2Pow (n + 1)) * ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) * x i := by
              simp [c]
      _ = ((2 ^ n : Nat) : Z2Pow (n + 1)) := by
            exact two_mul_pow_pred_mul_eq_topBit_of_val_odd (n := n) (by omega) (x i) hodd
  have hsq : c * c = 0 := by
    simpa [c] using pow_pred_square_zero_next (n := n) hn
  calc
    sumSqVec (fun j => x j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0))
        = sumSqVec x + ((2 : Z2Pow (n + 1)) * c * x i + c * c) := by
            simpa [c] using hsingle
    _ = sumSqVec x + (((2 ^ n : Nat) : Z2Pow (n + 1)) + 0) := by rw [hcross, hsq]
    _ = sumSqVec x + ((2 ^ n : Nat) : Z2Pow (n + 1)) := by simp

lemma sumSqVec_shift_pow_pred_add_topBit_eq_natCast_gen
    {d n a : Nat} (hn : 3 <= n) (x : Fin d -> Z2Pow (n + 1))
    (hx : sumSqVec x = (a : Z2Pow (n + 1)))
    (i : Fin d) (hodd : (x i).val % 2 = 1) :
    sumSqVec (fun j => x j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0))
      = ((a + 2 ^ n : Nat) : Z2Pow (n + 1)) := by
  calc
    sumSqVec (fun j => x j + (if j = i then ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0))
        = sumSqVec x + ((2 ^ n : Nat) : Z2Pow (n + 1)) :=
            sumSqVec_shift_pow_pred_add_topBit_gen (d := d) (n := n) hn x i hodd
    _ = (a : Z2Pow (n + 1)) + ((2 ^ n : Nat) : Z2Pow (n + 1)) := by simpa [hx]
    _ = ((a + 2 ^ n : Nat) : Z2Pow (n + 1)) := by simp [Nat.cast_add, add_comm]

lemma exists_coord_val_odd_of_primitive_target_gen
    {d n a : Nat} (hn : 3 <= n) (hPrim : PrimitiveTarget a)
    (x : Fin d -> Z2Pow (n + 1)) (hx : sumSqVec x = (a : Z2Pow (n + 1))) :
    Exists (fun i : Fin d => (x i).val % 2 = 1) := by
  by_contra hNo
  have hallEven : forall i : Fin d, (x i).val % 2 = 0 := by
    intro i
    rcases Nat.mod_two_eq_zero_or_one (x i).val with h0 | h1
    · exact h0
    · exact (hNo (Exists.intro i h1)).elim
  have hm4 : 2 <= n + 1 := by omega
  have hsum0 : mod4Cast hm4 (sumSqVec x) = 0 := by
    unfold sumSqVec
    calc
      mod4Cast hm4 (Finset.univ.sum (fun i => x i * x i))
          = Finset.univ.sum (fun i => mod4Cast hm4 (x i * x i)) := by simp
      _ = 0 := by
            refine Finset.sum_eq_zero ?_
            intro i hi
            exact mod4Cast_sq_eq_zero_of_val_even hm4 (x i) (hallEven i)
  have hmap : mod4Cast hm4 (sumSqVec x) = (a : ZMod 4) := by
    calc
      mod4Cast hm4 (sumSqVec x) = mod4Cast hm4 (((a : Nat) : Z2Pow (n + 1))) := by simpa [hx]
      _ = (a : ZMod 4) := by simpa using (mod4Cast_natCast (m := n + 1) (k := a) hm4)
  have ha0 : (a : ZMod 4) = 0 := by
    calc
      (a : ZMod 4) = mod4Cast hm4 (sumSqVec x) := hmap.symm
      _ = 0 := hsum0
  exact (natCast_mod4_ne_zero_of_primitive hPrim) ha0

abbrev SolGen (d n a : Nat) : Type :=
  {x : Fin d -> Z2Pow (n + 1) // sumSqVec x = (a : Z2Pow (n + 1))}

noncomputable def splitMapToPlusGen {d n a : Nat}
    (hd : 1 <= d) (hn : 3 <= n) (hPrim : PrimitiveTarget a) :
    SolGen d n a -> SolGen d n (a + 2 ^ n) := by
  intro x
  have hExists : Exists (fun i : Fin d => (x.1 i).val % 2 = 1) :=
    exists_coord_val_odd_of_primitive_target_gen (d := d) (n := n) (a := a) hn hPrim x.1 x.2
  have hOdd : (x.1 (firstOddIndexGen hd x.1)).val % 2 = 1 :=
    firstOddIndexGen_odd_of_exists (d := d) (n := n) hd x.1 hExists
  refine ⟨splitCoreGen (d := d) (n := n) hd x.1, ?_⟩
  change sumSqVec (fun j => x.1 j + (if j = firstOddIndexGen hd x.1 then
      ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0))
    = ((a + 2 ^ n : Nat) : Z2Pow (n + 1))
  exact sumSqVec_shift_pow_pred_add_topBit_eq_natCast_gen
    (d := d) (n := n) (a := a) hn x.1 x.2 (firstOddIndexGen hd x.1) hOdd

noncomputable def splitMapToBaseGen {d n a : Nat}
    (hd : 1 <= d) (hn : 3 <= n) (hPrim : PrimitiveTarget a) :
    SolGen d n (a + 2 ^ n) -> SolGen d n a := by
  intro x
  let hPrimPlus : PrimitiveTarget (a + 2 ^ n) :=
    primitiveTarget_add_pow (n := n) (a := a) (by omega) hPrim
  have hExists : Exists (fun i : Fin d => (x.1 i).val % 2 = 1) :=
    exists_coord_val_odd_of_primitive_target_gen
      (d := d) (n := n) (a := a + 2 ^ n) hn hPrimPlus x.1 x.2
  have hOdd : (x.1 (firstOddIndexGen hd x.1)).val % 2 = 1 :=
    firstOddIndexGen_odd_of_exists (d := d) (n := n) hd x.1 hExists
  have hsum :
      sumSqVec (splitCoreGen (d := d) (n := n) hd x.1)
        = (((a + 2 ^ n) + 2 ^ n : Nat) : Z2Pow (n + 1)) := by
    change sumSqVec (fun j => x.1 j + (if j = firstOddIndexGen hd x.1 then
        ((2 ^ (n - 1) : Nat) : Z2Pow (n + 1)) else 0))
      = (((a + 2 ^ n) + 2 ^ n : Nat) : Z2Pow (n + 1))
    exact sumSqVec_shift_pow_pred_add_topBit_eq_natCast_gen
      (d := d) (n := n) (a := a + 2 ^ n) hn x.1 x.2 (firstOddIndexGen hd x.1) hOdd
  have htwopow : 2 ^ n + 2 ^ n = 2 ^ (n + 1) := by
    calc
      2 ^ n + 2 ^ n = 2 ^ n * 2 := by ring
      _ = 2 ^ (n + 1) := by simp [pow_succ, Nat.mul_comm]
  have hsumPow : (a + 2 ^ n) + 2 ^ n = a + 2 ^ (n + 1) := by
    calc
      (a + 2 ^ n) + 2 ^ n = a + (2 ^ n + 2 ^ n) := by omega
      _ = a + 2 ^ (n + 1) := by rw [htwopow]
  refine ⟨splitCoreGen (d := d) (n := n) hd x.1, ?_⟩
  calc
    sumSqVec (splitCoreGen (d := d) (n := n) hd x.1)
        = (((a + 2 ^ n) + 2 ^ n : Nat) : Z2Pow (n + 1)) := hsum
    _ = ((a + 2 ^ (n + 1) : Nat) : Z2Pow (n + 1)) := by simpa [hsumPow]
    _ = (a : Z2Pow (n + 1)) := by simp [Nat.cast_add]

lemma splitMapToPlusGen_val {d n a : Nat} (hd : 1 <= d) (hn : 3 <= n) (hPrim : PrimitiveTarget a)
    (x : SolGen d n a) :
    (splitMapToPlusGen (d := d) (n := n) (a := a) hd hn hPrim x).1
      = splitCoreGen (d := d) (n := n) hd x.1 := by
  rfl

lemma splitMapToBaseGen_val {d n a : Nat} (hd : 1 <= d) (hn : 3 <= n) (hPrim : PrimitiveTarget a)
    (x : SolGen d n (a + 2 ^ n)) :
    (splitMapToBaseGen (d := d) (n := n) (a := a) hd hn hPrim x).1
      = splitCoreGen (d := d) (n := n) hd x.1 := by
  rfl

lemma splitMapToPlusGen_injective {d n a : Nat} (hd : 1 <= d) (hn : 3 <= n) (hPrim : PrimitiveTarget a) :
    Function.Injective (splitMapToPlusGen (d := d) (n := n) (a := a) hd hn hPrim) := by
  intro x y hxy
  apply Subtype.ext
  have hn2 : 2 <= n := by omega
  have hcore : splitCoreGen (d := d) (n := n) hd x.1 = splitCoreGen (d := d) (n := n) hd y.1 := by
    calc
      splitCoreGen (d := d) (n := n) hd x.1
          = (splitMapToPlusGen (d := d) (n := n) (a := a) hd hn hPrim x).1 :=
              (splitMapToPlusGen_val (d := d) (n := n) (a := a) hd hn hPrim x).symm
      _ = (splitMapToPlusGen (d := d) (n := n) (a := a) hd hn hPrim y).1 := congrArg Subtype.val hxy
      _ = splitCoreGen (d := d) (n := n) hd y.1 :=
            splitMapToPlusGen_val (d := d) (n := n) (a := a) hd hn hPrim y
  exact splitCoreGen_injective (d := d) (n := n) hd hn2 hcore

lemma splitMapToBaseGen_injective {d n a : Nat} (hd : 1 <= d) (hn : 3 <= n) (hPrim : PrimitiveTarget a) :
    Function.Injective (splitMapToBaseGen (d := d) (n := n) (a := a) hd hn hPrim) := by
  intro x y hxy
  apply Subtype.ext
  have hn2 : 2 <= n := by omega
  have hcore : splitCoreGen (d := d) (n := n) hd x.1 = splitCoreGen (d := d) (n := n) hd y.1 := by
    calc
      splitCoreGen (d := d) (n := n) hd x.1
          = (splitMapToBaseGen (d := d) (n := n) (a := a) hd hn hPrim x).1 :=
              (splitMapToBaseGen_val (d := d) (n := n) (a := a) hd hn hPrim x).symm
      _ = (splitMapToBaseGen (d := d) (n := n) (a := a) hd hn hPrim y).1 := congrArg Subtype.val hxy
      _ = splitCoreGen (d := d) (n := n) hd y.1 :=
            splitMapToBaseGen_val (d := d) (n := n) (a := a) hd hn hPrim y
  exact splitCoreGen_injective (d := d) (n := n) hd hn2 hcore

theorem Nfp_split_eq_primitive
    (d n a : Nat) (hd : 1 <= d) (hn : 3 <= n) (hPrim : PrimitiveTarget a) :
    Nfp d (n + 1) a = Nfp d (n + 1) (a + 2 ^ n) := by
  have hle1 : Fintype.card (SolGen d n a) <= Fintype.card (SolGen d n (a + 2 ^ n)) := by
    exact Fintype.card_le_of_injective
      (splitMapToPlusGen (d := d) (n := n) (a := a) hd hn hPrim)
      (splitMapToPlusGen_injective (d := d) (n := n) (a := a) hd hn hPrim)
  have hle2 : Fintype.card (SolGen d n (a + 2 ^ n)) <= Fintype.card (SolGen d n a) := by
    exact Fintype.card_le_of_injective
      (splitMapToBaseGen (d := d) (n := n) (a := a) hd hn hPrim)
      (splitMapToBaseGen_injective (d := d) (n := n) (a := a) hd hn hPrim)
  have hcard : Fintype.card (SolGen d n a) = Fintype.card (SolGen d n (a + 2 ^ n)) :=
    Nat.le_antisymm hle1 hle2
  simpa [Nfp, SolGen] using hcard

theorem Nfp_half_lift_primitive
    (d n a : Nat) (hd : 1 <= d) (hn : 3 <= n) (hPrim : PrimitiveTarget a) :
    Nfp d (n + 1) a = 2 ^ (d - 1) * Nfp d n a := by
  exact Nfp_half_lift_of_split_eq d n a hd (Nfp_split_eq_primitive d n a hd hn hPrim)

theorem N3fp_split_eq_primitive_from_general
    (n a : Nat) (hn : 3 <= n) (hPrim : PrimitiveTarget a) :
    N3fp (n + 1) a = N3fp (n + 1) (a + 2 ^ n) := by
  simpa [N3fp] using Nfp_split_eq_primitive 3 n a (by decide) hn hPrim

theorem half_lift_principle_general
    (d n a : Nat) (hd : 1 <= d) (hn : 3 <= n) (hPrim : PrimitiveTarget a) :
    Nfp d (n + 1) a = 2 ^ (d - 1) * Nfp d n a := by
  exact Nfp_half_lift_primitive d n a hd hn hPrim

/-- First-principles square-root count modulo `2^m`. -/
def sqRootCountFp (m b : Nat) : Nat :=
  Fintype.card {x : Z2Pow m // x * x = (b : Z2Pow m)}

lemma sqRootCountFp_mod (m b : Nat) :
    sqRootCountFp m b = sqRootCountFp m (b % (2 ^ m)) := by
  simp [sqRootCountFp]

lemma root_mod8_of_root_mod2pow {m b : Nat} (hm : 3 ≤ m)
    (hroot : ∃ x : Z2Pow m, x * x = (b : Z2Pow m)) :
    ∃ y : ZMod 8, y * y = (b : ZMod 8) := by
  rcases hroot with ⟨x, hx⟩
  let h8 : 8 ∣ 2 ^ m := twoPow_divisible_by_eight hm
  let f : Z2Pow m →+* ZMod 8 := ZMod.castHom h8 (ZMod 8)
  refine ⟨f x, ?_⟩
  simpa [f, map_mul] using congrArg f hx

lemma root_mod8_residue_one
    (b : Nat)
    (hodd : b % 2 = 1)
    (hroot8 : ∃ y : ZMod 8, y * y = (b : ZMod 8)) :
    b % 8 = 1 := by
  have hlt : b % 8 < 8 := Nat.mod_lt _ (by decide)
  interval_cases hb : b % 8
  · have hbodd : b % 2 = 0 := by omega
    omega
  · rfl
  · have hbodd : b % 2 = 0 := by omega
    omega
  · have : ¬ (∃ y : ZMod 8, y * y = (3 : ZMod 8)) := by native_decide
    have hroot3 : ∃ y : ZMod 8, y * y = (3 : ZMod 8) := by
      have hbz : (b : ZMod 8) = (3 : ZMod 8) := natCast_zmod_of_mod_eq 8 b 3 hb
      rcases hroot8 with ⟨y, hy⟩
      exact ⟨y, by simpa [hbz] using hy⟩
    exact (this hroot3).elim
  · have hbodd : b % 2 = 0 := by omega
    omega
  · have : ¬ (∃ y : ZMod 8, y * y = (5 : ZMod 8)) := by native_decide
    have hroot5 : ∃ y : ZMod 8, y * y = (5 : ZMod 8) := by
      have hbz : (b : ZMod 8) = (5 : ZMod 8) := natCast_zmod_of_mod_eq 8 b 5 hb
      rcases hroot8 with ⟨y, hy⟩
      exact ⟨y, by simpa [hbz] using hy⟩
    exact (this hroot5).elim
  · have hbodd : b % 2 = 0 := by omega
    omega
  · have : ¬ (∃ y : ZMod 8, y * y = (7 : ZMod 8)) := by native_decide
    have hroot7 : ∃ y : ZMod 8, y * y = (7 : ZMod 8) := by
      have hbz : (b : ZMod 8) = (7 : ZMod 8) := natCast_zmod_of_mod_eq 8 b 7 hb
      rcases hroot8 with ⟨y, hy⟩
      exact ⟨y, by simpa [hbz] using hy⟩
    exact (this hroot7).elim

theorem sqRootFp_odd_requires_residue_one
    (m b : Nat) (hm : 3 ≤ m) (hodd : b % 2 = 1)
    (hroot : ∃ x : Z2Pow m, x * x = (b : Z2Pow m)) :
    b % 8 = 1 := by
  exact root_mod8_residue_one b hodd (root_mod8_of_root_mod2pow hm hroot)

lemma root_mod8_exists_of_residue_one (b : Nat) (hb : b % 8 = 1) :
    ∃ y : ZMod 8, y * y = (b : ZMod 8) := by
  refine ⟨1, ?_⟩
  have hbz : (b : ZMod 8) = (1 : ZMod 8) := natCast_zmod_of_mod_eq 8 b 1 hb
  simp [hbz]

theorem sqRootCountFp_odd_nonresidue_zero
    (m b : Nat) (hm : 3 ≤ m) (hodd : b % 2 = 1) (hResidue : b % 8 ≠ 1) :
    sqRootCountFp m b = 0 := by
  apply (Fintype.card_eq_zero_iff).2
  refine ⟨?_⟩
  intro x
  rcases x with ⟨v, hv⟩
  exact hResidue (sqRootFp_odd_requires_residue_one m b hm hodd ⟨v, hv⟩)

theorem sqRootCountFp_level3_odd_positive_iff
    (b : Nat) (hodd : b % 2 = 1) :
    0 < sqRootCountFp 3 b ↔ b % 8 = 1 := by
  constructor
  · intro hpos
    have hne : Nonempty {x : Z2Pow 3 // x * x = (b : Z2Pow 3)} := (Fintype.card_pos_iff).1 hpos
    rcases hne with ⟨x⟩
    exact sqRootFp_odd_requires_residue_one 3 b (by decide) hodd ⟨x.1, x.2⟩
  · intro hb
    have hroot8 : ∃ y : ZMod 8, y * y = (b : ZMod 8) := root_mod8_exists_of_residue_one b hb
    have hroot3 : ∃ x : Z2Pow 3, x * x = (b : Z2Pow 3) := by
      simpa [Z2Pow] using hroot8
    rcases hroot3 with ⟨x, hx⟩
    exact (Fintype.card_pos_iff).2 ⟨⟨x, hx⟩⟩

  theorem sqRootCountFp_level3_mod8_table
    (b : Nat) :
    sqRootCountFp 3 b =
      if b % 8 = 0 then 2 else
      if b % 8 = 1 then 4 else
      if b % 8 = 4 then 2 else
      0 := by
  have hmod : sqRootCountFp 3 b = sqRootCountFp 3 (b % 8) := by
    exact sqRootCountFp_mod 3 b
  rw [hmod]
  have hlt : b % 8 < 8 := Nat.mod_lt _ (by decide)
  interval_cases h : b % 8 <;> native_decide

theorem sqRootCountFp_level3_odd
    (b : Nat) (hodd : b % 2 = 1) :
    sqRootCountFp 3 b = if b % 8 = 1 then 4 else 0 := by
  rw [sqRootCountFp_level3_mod8_table b]
  have hnot0 : b % 8 ≠ 0 := by
    intro hb0
    have : b % 2 = 0 := by omega
    omega
  have hnot4 : b % 8 ≠ 4 := by
    intro hb4
    have : b % 2 = 0 := by omega
    omega
  by_cases h1 : b % 8 = 1
  · simp [h1]
  · simp [h1, hnot0, hnot4]

/-- Hyperbolic block count formula `M_m(s)` in closed form. -/
def M (m s : Nat) : Nat :=
  if 2 ^ m ∣ s then
    (m + 1) * 2 ^ m
  else if s % 2 = 1 then
    0
  else
    v2 s * 2 ^ m

lemma not_pow_two_dvd_of_mod_two_eq_one {m s : Nat} (hm : 1 ≤ m) (hs : s % 2 = 1) :
    ¬ 2 ^ m ∣ s := by
  intro hDiv
  have hs0 : s ≠ 0 := by
    intro hs0
    subst hs0
    simp at hs
  have hv0 : v2 s = 0 := padicValNat.eq_zero_of_not_dvd
    (not_two_dvd_of_mod_two_eq_one hs)
  have hle : m ≤ v2 s := (padicValNat_dvd_iff_le (p := 2) hs0).1 hDiv
  omega

theorem M_odd_target
    (m s : Nat) (hm : 1 ≤ m) (hsOdd : s % 2 = 1) :
    M m s = 0 := by
  simp [M, not_pow_two_dvd_of_mod_two_eq_one hm hsOdd, hsOdd]

theorem Mfp_eq_M_on_odd
    (m s : Nat) (hm : 1 ≤ m) (hsOdd : s % 2 = 1) :
    Mfp m s = M m s := by
  rw [Mfp_odd_target m s hm hsOdd, M_odd_target m s hm hsOdd]

theorem M_intermediate_valuation
    (m v s : Nat)
    (hv1 : 1 ≤ v)
    (hvm : v < m)
    (hv : v2 s = v) :
    M m s = v * 2 ^ m := by
  have hs0 : s ≠ 0 := by
    intro hs0
    subst hs0
    simp [v2] at hv
    omega
  have hNotDiv : ¬ 2 ^ m ∣ s := by
    intro hDiv
    have hle : m ≤ v2 s := (padicValNat_dvd_iff_le (p := 2) hs0).1 hDiv
    omega
  have hsNotOdd : s % 2 ≠ 1 := by
    intro hsOdd
    have hv0 : v2 s = 0 := padicValNat.eq_zero_of_not_dvd
      (not_two_dvd_of_mod_two_eq_one hsOdd)
    omega
  simp [M, hNotDiv, hsNotOdd, hv]

theorem M_stable_range
    (m s : Nat)
    (hs0 : s ≠ 0)
    (hm : v2 s < m) :
    M m s = (if s % 2 = 1 then 0 else v2 s * 2 ^ m) := by
  have hNotDiv : ¬ 2 ^ m ∣ s := by
    intro hDiv
    have hle : m ≤ v2 s := (padicValNat_dvd_iff_le (p := 2) hs0).1 hDiv
    omega
  simp [M, hNotDiv]

theorem M_zero_class
    (m s : Nat) (hs : 2 ^ m ∣ s) :
    M m s = (m + 1) * 2 ^ m := by
  simp [M, hs]

/-- Scaled hyperbolic count. -/
def MScaled (e m s : Nat) : Nat :=
  if v2 s < e then 0 else 2 ^ (2 * e) * M (m - e) (s / 2 ^ e)

theorem MScaled_vanish
    (e m s : Nat) (hs : v2 s < e) :
    MScaled e m s = 0 := by
  simp [MScaled, hs]

theorem MScaled_reduce
    (e m s se : Nat)
    (hge : e ≤ v2 s)
    (hs : s = 2 ^ e * se) :
    MScaled e m s = 2 ^ (2 * e) * M (m - e) se := by
  subst hs
  have hNotLt : ¬ v2 (2 ^ e * se) < e := by
    simpa using Nat.not_lt_of_ge hge
  simp [MScaled, hNotLt]

/-- Anisotropic binary count formula `A_m(t)` in closed form. -/
def A (m t : Nat) : Nat :=
  if 2 ^ m ∣ t then
    4 ^ ((m + 1) / 2)
  else if v2 t % 2 = 0 then
    0
  else
    3 * 2 ^ m

theorem A_even_valuation
    (m t : Nat)
    (ht : t ≠ 0)
    (hEven : v2 t % 2 = 0)
    (hm : v2 t < m) :
    A m t = 0 := by
  have hNotDiv : ¬ 2 ^ m ∣ t := by
    intro hDiv
    have hle : m ≤ v2 t := (padicValNat_dvd_iff_le (p := 2) ht).1 hDiv
    omega
  simp [A, hNotDiv, hEven]

theorem A_odd_valuation
    (m t : Nat)
    (ht : t ≠ 0)
    (hOdd : v2 t % 2 = 1)
    (hm : v2 t < m) :
    A m t = 3 * 2 ^ m := by
  have hNotDiv : ¬ 2 ^ m ∣ t := by
    intro hDiv
    have hle : m ≤ v2 t := (padicValNat_dvd_iff_le (p := 2) ht).1 hDiv
    omega
  simp [A, hNotDiv, hOdd]

theorem A_stable_range
    (m t : Nat)
    (ht : t ≠ 0)
    (hm : v2 t < m) :
    A m t = (if v2 t % 2 = 0 then 0 else 3 * 2 ^ m) := by
  have hNotDiv : ¬ 2 ^ m ∣ t := by
    intro hDiv
    have hle : m ≤ v2 t := (padicValNat_dvd_iff_le (p := 2) ht).1 hDiv
    omega
  simp [A, hNotDiv]

theorem stable_thresholds_even_planes
    (m t : Nat)
    (ht : t ≠ 0)
    (hm : v2 t < m) :
    (M m t = (if t % 2 = 1 then 0 else v2 t * 2 ^ m)) ∧
    (A m t = (if v2 t % 2 = 0 then 0 else 3 * 2 ^ m)) := by
  exact ⟨M_stable_range m t ht hm, A_stable_range m t ht hm⟩

theorem A_zero_class
    (m t : Nat) (ht : 2 ^ m ∣ t) :
    A m t = 4 ^ ((m + 1) / 2) := by
  simp [A, ht]

theorem A_odd_target
    (m t : Nat) (hm : 1 ≤ m) (htOdd : t % 2 = 1) :
    A m t = 0 := by
  have hNotDiv : ¬ 2 ^ m ∣ t := not_pow_two_dvd_of_mod_two_eq_one hm htOdd
  have hv0 : v2 t = 0 := padicValNat.eq_zero_of_not_dvd
    (not_two_dvd_of_mod_two_eq_one htOdd)
  have hEven : v2 t % 2 = 0 := by simp [hv0]
  simp [A, hNotDiv, hEven]

theorem Afp_eq_A_on_odd
    (m t : Nat) (hm : 1 ≤ m) (htOdd : t % 2 = 1) :
    Afp m t = A m t := by
  rw [Afp_odd_target m t hm htOdd, A_odd_target m t hm htOdd]

/-- Scaled anisotropic count. -/
def AScaled (e m t : Nat) : Nat :=
  if v2 t < e then 0 else 2 ^ (2 * e) * A (m - e) (t / 2 ^ e)

theorem AScaled_vanish
    (e m t : Nat) (ht : v2 t < e) :
    AScaled e m t = 0 := by
  simp [AScaled, ht]

theorem AScaled_reduce
    (e m t te : Nat)
    (hge : e ≤ v2 t)
    (ht : t = 2 ^ e * te) :
    AScaled e m t = 2 ^ (2 * e) * A (m - e) te := by
  subst ht
  have hNotLt : ¬ v2 (2 ^ e * te) < e := by
    simpa using Nat.not_lt_of_ge hge
  simp [AScaled, hNotLt]

/-- Three-squares base values at level `2^3`. -/
def N3Base (a : Nat) : Nat :=
  if a % 8 = 0 then 32 else
  if a % 8 = 4 then 32 else
  if a % 8 = 1 then 96 else
  if a % 8 = 2 then 96 else
  if a % 8 = 5 then 96 else
  if a % 8 = 6 then 96 else
  if a % 8 = 3 then 64 else
  0

/-- Recursive three-squares count model. -/
def N3 : Nat -> Nat -> Nat
  | 0, _ => 4
  | 1, _ => 4
  | 2, a =>
      if a % 4 = 0 then 8
      else if a % 4 = 3 then 8
      else 24
  | 3, a => N3Base a
  | n + 4, a =>
      if _hPrim : PrimitiveTarget a then 4 * N3 (n + 3) a
      else if a % 4 = 0 then 8 * N3 (n + 2) (a / 4)
      else 0


theorem N3_half_lift_primitive
    (n a : Nat)
    (hn : 3 ≤ n)
    (hPrim : PrimitiveTarget a) :
    N3 (n + 1) a = 4 * N3 n a := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hn
  cases k with
  | zero =>
      simp [N3, hPrim]
  | succ k =>
      simp [N3, hPrim, Nat.add_assoc, Nat.add_comm, Nat.add_left_comm]

theorem N3_four_adic_descent
    (n a : Nat)
    (hn : 3 ≤ n)
    (ha : a % 4 = 0) :
    N3 n a = 8 * N3 (n - 2) (a / 4) := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hn
  cases k with
  | zero =>
      have h8 : a % 8 = 0 ∨ a % 8 = 4 := by
        have hlt : a % 8 < 8 := Nat.mod_lt _ (by decide)
        interval_cases hmod : a % 8 <;> omega
      rcases h8 with h8 | h8
      · simp [N3, N3Base, h8]
      · simp [N3, N3Base, h8]
  | succ k =>
      have hNotPrim : ¬ PrimitiveTarget a := by
        simpa [PrimitiveTarget] using ha
      simp [N3, hNotPrim, ha, Nat.add_assoc, Nat.add_comm]

theorem N3_mod8_table
    (a : Nat) :
    N3 3 a =
      if a % 8 = 0 then 32 else
      if a % 8 = 4 then 32 else
      if a % 8 = 1 then 96 else
      if a % 8 = 2 then 96 else
      if a % 8 = 5 then 96 else
      if a % 8 = 6 then 96 else
      if a % 8 = 3 then 64 else
      0 := by
  simp [N3, N3Base]

theorem N3fp_level1_mod2_table
    (a : Nat) :
    N3fp 1 a = 4 := by
  have hmod : N3fp 1 a = N3fp 1 (a % 2) := by
    simpa [N3fp] using Nfp_mod 3 1 a
  rw [hmod]
  have hlt : a % 2 < 2 := Nat.mod_lt _ (by decide)
  interval_cases h : a % 2 <;> native_decide

theorem N3_eq_N3fp_level1 (a : Nat) : N3 1 a = N3fp 1 a := by
  simp [N3, N3fp_level1_mod2_table]

theorem N3fp_level2_mod4_table
    (a : Nat) :
    N3fp 2 a =
      if a % 4 = 0 then 8 else
      if a % 4 = 3 then 8 else
      24 := by
  have hmod : N3fp 2 a = N3fp 2 (a % 4) := by
    simpa [N3fp] using Nfp_mod 3 2 a
  rw [hmod]
  have hlt : a % 4 < 4 := Nat.mod_lt _ (by decide)
  interval_cases h : a % 4 <;> native_decide

theorem N3_eq_N3fp_level2 (a : Nat) : N3 2 a = N3fp 2 a := by
  rw [N3fp_level2_mod4_table a]
  simp [N3]

theorem N3fp_mod8_table
    (a : Nat) :
    N3fp 3 a =
      if a % 8 = 0 then 32 else
      if a % 8 = 4 then 32 else
      if a % 8 = 1 then 96 else
      if a % 8 = 2 then 96 else
      if a % 8 = 5 then 96 else
      if a % 8 = 6 then 96 else
      if a % 8 = 3 then 64 else
      0 := by
  have hmod : N3fp 3 a = N3fp 3 (a % 8) := by
    simpa [N3fp] using Nfp_mod 3 3 a
  rw [hmod]
  have hlt : a % 8 < 8 := Nat.mod_lt _ (by decide)
  interval_cases h : a % 8 <;> native_decide

theorem N3Base_eq_N3fp_level3 (a : Nat) : N3Base a = N3fp 3 a := by
  rw [N3fp_mod8_table]
  simp [N3Base]

theorem N3_eq_N3fp_level3 (a : Nat) : N3 3 a = N3fp 3 a := by
  simpa [N3] using N3Base_eq_N3fp_level3 a

theorem N3_mod8_table_from_first_principles
    (a : Nat) :
    N3 3 a =
      if a % 8 = 0 then 32 else
      if a % 8 = 4 then 32 else
      if a % 8 = 1 then 96 else
      if a % 8 = 2 then 96 else
      if a % 8 = 5 then 96 else
      if a % 8 = 6 then 96 else
      if a % 8 = 3 then 64 else
      0 := by
  calc
    N3 3 a = N3Base a := rfl
    _ = N3fp 3 a := N3Base_eq_N3fp_level3 a
    _ = if a % 8 = 0 then 32 else
          if a % 8 = 4 then 32 else
          if a % 8 = 1 then 96 else
          if a % 8 = 2 then 96 else
          if a % 8 = 5 then 96 else
          if a % 8 = 6 then 96 else
          if a % 8 = 3 then 64 else
          0 := N3fp_mod8_table a

theorem N3_primitive_closed_aux
    (a k : Nat)
    (hPrim : PrimitiveTarget a) :
    N3 (k + 3) a = N3 3 a * 4 ^ k := by
  induction k with
  | zero =>
      simp [N3]
  | succ k ih =>
      have hstep : N3 (k + 4) a = 4 * N3 (k + 3) a := by
        have hk3 : 3 ≤ k + 3 := by omega
        simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using
          N3_half_lift_primitive (k + 3) a hk3 hPrim
      calc
        N3 (k + 4) a = 4 * N3 (k + 3) a := hstep
        _ = 4 * (N3 3 a * 4 ^ k) := by rw [ih]
        _ = N3 3 a * 4 ^ (k + 1) := by
          calc
            4 * (N3 3 a * 4 ^ k) = N3 3 a * (4 * 4 ^ k) := by ac_rfl
            _ = N3 3 a * (4 ^ k * 4) := by rw [Nat.mul_comm 4 (4 ^ k)]
            _ = N3 3 a * 4 ^ (k + 1) := by rw [Nat.pow_succ]

theorem N3_primitive_closed
    (a n : Nat)
    (hPrim : PrimitiveTarget a)
    (hn : 3 ≤ n) :
    N3 n a = N3 3 a * 4 ^ (n - 3) := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hn
  simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using
    N3_primitive_closed_aux a k hPrim

theorem N3_eq_N3fp_of_primitive
    (a n : Nat)
    (hPrim : PrimitiveTarget a)
    (hn : 3 <= n) :
    N3 n a = N3fp n a := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hn
  induction k with
  | zero =>
      simpa using N3_eq_N3fp_level3 a
  | succ k ih =>
      have hk3 : 3 <= k + 3 := by omega
      have ih' : N3 (k + 3) a = N3fp (k + 3) a := by
        simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using ih
      have hN3 : N3 (k + 4) a = 4 * N3 (k + 3) a := by
        simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using
          N3_half_lift_primitive (k + 3) a hk3 hPrim
      have hN3fp : N3fp (k + 4) a = 4 * N3fp (k + 3) a := by
        simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using
          N3fp_half_lift_primitive (k + 3) a hk3 hPrim
      calc
        N3 (3 + (k + 1)) a = N3 (k + 4) a := by
          simp [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm]
        _ = 4 * N3 (k + 3) a := hN3
        _ = 4 * N3fp (k + 3) a := by rw [ih']
        _ = N3fp (k + 4) a := by simpa using hN3fp.symm
        _ = N3fp (3 + (k + 1)) a := by
          simp [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm]

theorem N3fp_primitive_closed_aux
    (a k : Nat)
    (hPrim : PrimitiveTarget a) :
    N3fp (k + 3) a = N3fp 3 a * 4 ^ k := by
  induction k with
  | zero =>
      simp
  | succ k ih =>
      have hk3 : 3 <= k + 3 := by omega
      have hstep : N3fp (k + 4) a = 4 * N3fp (k + 3) a := by
        simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using
          N3fp_half_lift_primitive (k + 3) a hk3 hPrim
      calc
        N3fp (k + 4) a = 4 * N3fp (k + 3) a := hstep
        _ = 4 * (N3fp 3 a * 4 ^ k) := by rw [ih]
        _ = N3fp 3 a * 4 ^ (k + 1) := by
              calc
                4 * (N3fp 3 a * 4 ^ k) = N3fp 3 a * (4 * 4 ^ k) := by ac_rfl
                _ = N3fp 3 a * (4 ^ k * 4) := by rw [Nat.mul_comm 4 (4 ^ k)]
                _ = N3fp 3 a * 4 ^ (k + 1) := by rw [Nat.pow_succ]

theorem N3fp_primitive_closed
    (a n : Nat)
    (hPrim : PrimitiveTarget a)
    (hn : 3 <= n) :
    N3fp n a = N3fp 3 a * 4 ^ (n - 3) := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hn
  simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using
    N3fp_primitive_closed_aux a k hPrim

theorem N3_primitive_closed_from_first_principles
    (a n : Nat)
    (hPrim : PrimitiveTarget a)
    (hn : 3 <= n) :
    N3 n a = N3fp 3 a * 4 ^ (n - 3) := by
  calc
    N3 n a = N3fp n a := N3_eq_N3fp_of_primitive a n hPrim hn
    _ = N3fp 3 a * 4 ^ (n - 3) := N3fp_primitive_closed a n hPrim hn

theorem N3_closed_form
    (a a0 k n : Nat)
    (ha : a = 4 ^ k * a0)
    (hPrim : PrimitiveTarget a0)
    (hn : 2 * k + 3 ≤ n) :
    N3 n a = 8 ^ k * N3 3 a0 * 4 ^ (n - (2 * k + 3)) := by
  induction k generalizing a n with
  | zero =>
      subst ha
      have hn3 : 3 ≤ n := by omega
      simpa using N3_primitive_closed a0 n hPrim hn3
  | succ k ih =>
      have ha4 : a % 4 = 0 := by
        have hDiv : 4 ∣ a := by
          refine ⟨4 ^ k * a0, ?_⟩
          rcases ha with rfl
          simp [Nat.pow_succ, Nat.mul_left_comm, Nat.mul_comm]
        exact Nat.mod_eq_zero_of_dvd hDiv
      have hdesc : N3 n a = 8 * N3 (n - 2) (a / 4) := N3_four_adic_descent n a (by omega) ha4
      have hquot : a / 4 = 4 ^ k * a0 := by
        rcases ha with rfl
        calc
          (4 ^ (k + 1) * a0) / 4 = (4 * (4 ^ k * a0)) / 4 := by
            simp [Nat.pow_succ, Nat.mul_left_comm, Nat.mul_comm]
          _ = 4 ^ k * a0 := Nat.mul_div_right _ (by decide)
      have hn' : 2 * k + 3 ≤ n - 2 := by omega
      have hrec := ih (a := a / 4) (n := n - 2) hquot hn'
      calc
        N3 n a = 8 * N3 (n - 2) (a / 4) := hdesc
        _ = 8 * (8 ^ k * N3 3 a0 * 4 ^ ((n - 2) - (2 * k + 3))) := by rw [hrec]
        _ = 8 ^ (k + 1) * N3 3 a0 * 4 ^ (n - (2 * (k + 1) + 3)) := by
          have hsub : (n - 2) - (2 * k + 3) = n - (2 * (k + 1) + 3) := by omega
          rw [hsub, Nat.pow_succ]
          ac_rfl

theorem N3_closed_form_with_fp_base
    (a a0 k n : Nat)
    (ha : a = 4 ^ k * a0)
    (hPrim : PrimitiveTarget a0)
    (hn : 2 * k + 3 ≤ n) :
    N3 n a = 8 ^ k * N3fp 3 a0 * 4 ^ (n - (2 * k + 3)) := by
  calc
    N3 n a = 8 ^ k * N3 3 a0 * 4 ^ (n - (2 * k + 3)) := N3_closed_form a a0 k n ha hPrim hn
    _ = 8 ^ k * N3fp 3 a0 * 4 ^ (n - (2 * k + 3)) := by rw [N3_eq_N3fp_level3 a0]

/-- Ternary lattice count `r_m(t;L_3)` in closed form. -/
def rL3 (m t : Nat) : Nat :=
  if t % 2 = 1 then 0 else 8 * N3fp (m - 1) (t / 2)

theorem rL3_odd_target
    (m t : Nat) (htOdd : t % 2 = 1) :
    rL3 m t = 0 := by
  simp [rL3, htOdd]

theorem rL3fp_eq_rL3_on_odd
    (m t : Nat) (hm : 1 ≤ m) (htOdd : t % 2 = 1) :
    rL3fp m t = rL3 m t := by
  rw [rL3fp_odd_target m t hm htOdd, rL3_odd_target m t htOdd]

theorem rL3_even_target
    (m t s : Nat) (ht : t = 2 * s) :
    rL3 m t = 8 * N3fp (m - 1) s := by
  simp [rL3, ht]

lemma truncHom_eq_zero_of_two_mul_eq_zero
    (n : Nat) (z : Z2Pow (n + 1))
    (hz : (2 : Z2Pow (n + 1)) * z = 0) :
    truncHom n z = 0 := by
  have hzNat : (((2 * z.val : Nat) : Z2Pow (n + 1))) = 0 := by
    calc
      (((2 * z.val : Nat) : Z2Pow (n + 1)))
          = (2 : Z2Pow (n + 1)) * ((z.val : Nat) : Z2Pow (n + 1)) := by
              simp [Nat.cast_mul]
      _ = (2 : Z2Pow (n + 1)) * z := by
            rw [ZMod.natCast_zmod_val]
      _ = 0 := hz
  have hdiv : 2 ^ (n + 1) ∣ 2 * z.val := (ZMod.natCast_eq_zero_iff _ _).1 hzNat
  have hdiv' : 2 * 2 ^ n ∣ 2 * z.val := by
    simpa [Nat.pow_succ, Nat.mul_assoc, Nat.mul_comm, Nat.mul_left_comm] using hdiv
  have hdivPow : 2 ^ n ∣ z.val :=
    Nat.dvd_of_mul_dvd_mul_left (by decide : 0 < 2) hdiv'
  calc
    truncHom n z = truncHom n ((z.val : Nat) : Z2Pow (n + 1)) := by
      rw [ZMod.natCast_zmod_val]
    _ = (z.val : Z2Pow n) := truncHom_natCast n z.val
    _ = 0 := (ZMod.natCast_eq_zero_iff _ _).2 hdivPow

lemma two_mul_eq_iff_trunc
    (n s : Nat) (z : Z2Pow (n + 1)) :
    ((2 : Z2Pow (n + 1)) * z = ((2 * s : Nat) : Z2Pow (n + 1))) <->
      truncHom n z = (s : Z2Pow n) := by
  constructor
  · intro hTwo
    have hsub0 : (2 : Z2Pow (n + 1)) * (z - (s : Z2Pow (n + 1))) = 0 := by
      calc
        (2 : Z2Pow (n + 1)) * (z - (s : Z2Pow (n + 1)))
            = (2 : Z2Pow (n + 1)) * z - (2 : Z2Pow (n + 1)) * (s : Z2Pow (n + 1)) := by
                ring
        _ = ((2 * s : Nat) : Z2Pow (n + 1)) - (2 : Z2Pow (n + 1)) * (s : Z2Pow (n + 1)) := by
              rw [hTwo]
        _ = ((2 * s : Nat) : Z2Pow (n + 1)) - ((2 * s : Nat) : Z2Pow (n + 1)) := by
              simp [Nat.cast_mul]
        _ = 0 := by simp
    have htr0 : truncHom n (z - (s : Z2Pow (n + 1))) = 0 :=
      truncHom_eq_zero_of_two_mul_eq_zero n (z - (s : Z2Pow (n + 1))) hsub0
    have hsub : truncHom n z - (s : Z2Pow n) = 0 := by
      simpa [map_sub, truncHom_natCast] using htr0
    exact sub_eq_zero.mp hsub
  · intro hTr
    rcases truncHom_eq_natCast_or_natCast_add_pow n s z hTr with hs | hs
    · calc
        (2 : Z2Pow (n + 1)) * z
            = (2 : Z2Pow (n + 1)) * ((s : Nat) : Z2Pow (n + 1)) := by simpa [hs]
        _ = ((2 * s : Nat) : Z2Pow (n + 1)) := by simp
    · calc
        (2 : Z2Pow (n + 1)) * z
            = (2 : Z2Pow (n + 1)) * (((s + 2 ^ n : Nat) : Z2Pow (n + 1))) := by simpa [hs]
        _ = ((2 * (s + 2 ^ n) : Nat) : Z2Pow (n + 1)) := by simp [Nat.cast_mul]
        _ = ((2 * s + 2 ^ (n + 1) : Nat) : Z2Pow (n + 1)) := by
              have hnat : 2 * (s + 2 ^ n) = 2 * s + 2 ^ (n + 1) := by
                calc
                  2 * (s + 2 ^ n) = 2 * s + 2 * 2 ^ n := by ring
                  _ = 2 * s + 2 ^ n * 2 := by ac_rfl
                  _ = 2 * s + 2 ^ (n + 1) := by rw [Nat.pow_succ]
              rw [hnat]
        _ = (2 * s : Z2Pow (n + 1)) + ((2 ^ (n + 1) : Nat) : Z2Pow (n + 1)) := by
              simp [Nat.cast_add]
        _ = ((2 * s : Nat) : Z2Pow (n + 1)) := by
              simpa using (ZMod.natCast_self (2 ^ (n + 1)))

lemma four_mul_eq_iff_double_trunc
    (m s : Nat) (z : Z2Pow (m + 2)) :
    (((4 : Nat) : Z2Pow (m + 2)) * z = ((4 * s : Nat) : Z2Pow (m + 2))) <->
      truncHom m (truncHom (m + 1) z) = (s : Z2Pow m) := by
  constructor
  · intro hFour
    have hNat : 4 * s = 2 * (2 * s) := by ring
    have hmul4 : (2 : Z2Pow (m + 2)) * ((2 : Z2Pow (m + 2)) * z)
        = (((4 : Nat) : Z2Pow (m + 2)) * z) := by
      ring
    have hTwoStep : (2 : Z2Pow (m + 2)) * ((2 : Z2Pow (m + 2)) * z)
        = ((2 * (2 * s) : Nat) : Z2Pow (m + 2)) := by
      calc
        (2 : Z2Pow (m + 2)) * ((2 : Z2Pow (m + 2)) * z)
            = (((4 : Nat) : Z2Pow (m + 2)) * z) := hmul4
        _ = ((4 * s : Nat) : Z2Pow (m + 2)) := hFour
        _ = ((2 * (2 * s) : Nat) : Z2Pow (m + 2)) := by rw [hNat]
    have hTr1 : truncHom (m + 1) ((2 : Z2Pow (m + 2)) * z)
        = ((2 * s : Nat) : Z2Pow (m + 1)) := by
      exact (two_mul_eq_iff_trunc (m + 1) (2 * s) ((2 : Z2Pow (m + 2)) * z)).1 hTwoStep
    have htwoCast : truncHom (m + 1) (2 : Z2Pow (m + 2)) = (2 : Z2Pow (m + 1)) := by
      simpa using truncHom_natCast (m + 1) 2
    have hTwo : (2 : Z2Pow (m + 1)) * truncHom (m + 1) z
        = ((2 * s : Nat) : Z2Pow (m + 1)) := by
      calc
        (2 : Z2Pow (m + 1)) * truncHom (m + 1) z
            = truncHom (m + 1) (2 : Z2Pow (m + 2)) * truncHom (m + 1) z := by rw [htwoCast]
        _ = truncHom (m + 1) ((2 : Z2Pow (m + 2)) * z) := by simpa [map_mul]
        _ = ((2 * s : Nat) : Z2Pow (m + 1)) := hTr1
    exact (two_mul_eq_iff_trunc m s (truncHom (m + 1) z)).1 hTwo
  · intro hTr2
    have hTwo : (2 : Z2Pow (m + 1)) * truncHom (m + 1) z
        = ((2 * s : Nat) : Z2Pow (m + 1)) := by
      exact (two_mul_eq_iff_trunc m s (truncHom (m + 1) z)).2 hTr2
    have htwoCast : truncHom (m + 1) (2 : Z2Pow (m + 2)) = (2 : Z2Pow (m + 1)) := by
      simpa using truncHom_natCast (m + 1) 2
    have hTr1 : truncHom (m + 1) ((2 : Z2Pow (m + 2)) * z)
        = ((2 * s : Nat) : Z2Pow (m + 1)) := by
      calc
        truncHom (m + 1) ((2 : Z2Pow (m + 2)) * z)
            = truncHom (m + 1) (2 : Z2Pow (m + 2)) * truncHom (m + 1) z := by simpa [map_mul]
        _ = (2 : Z2Pow (m + 1)) * truncHom (m + 1) z := by rw [htwoCast]
        _ = ((2 * s : Nat) : Z2Pow (m + 1)) := hTwo
    have hTwoStep : (2 : Z2Pow (m + 2)) * ((2 : Z2Pow (m + 2)) * z)
        = ((2 * (2 * s) : Nat) : Z2Pow (m + 2)) := by
      exact (two_mul_eq_iff_trunc (m + 1) (2 * s) ((2 : Z2Pow (m + 2)) * z)).2 hTr1
    have hNat : 2 * (2 * s) = 4 * s := by ring
    have hmul4 : (((4 : Nat) : Z2Pow (m + 2)) * z)
        = (2 : Z2Pow (m + 2)) * ((2 : Z2Pow (m + 2)) * z) := by
      ring
    calc
      (((4 : Nat) : Z2Pow (m + 2)) * z)
          = (2 : Z2Pow (m + 2)) * ((2 : Z2Pow (m + 2)) * z) := hmul4
      _ = ((2 * (2 * s) : Nat) : Z2Pow (m + 2)) := hTwoStep
      _ = ((4 * s : Nat) : Z2Pow (m + 2)) := by rw [hNat]

lemma four_mul_sumSq_eq_iff_double_trunc
    (m s : Nat) (x : Fin 3 -> Z2Pow (m + 2)) :
    (((4 : Nat) : Z2Pow (m + 2)) * sumSqVec x = ((4 * s : Nat) : Z2Pow (m + 2))) <->
      truncHom m (sumSqVec (fun i => truncHom (m + 1) (x i))) = (s : Z2Pow m) := by
  have hmain := four_mul_eq_iff_double_trunc m s (sumSqVec x)
  have hsum : truncHom (m + 1) (sumSqVec x) = sumSqVec (fun i => truncHom (m + 1) (x i)) := by
    simpa using truncHom_sumSqVec (n := m + 1) (x := x)
  constructor
  · intro hFour
    have htr : truncHom m (truncHom (m + 1) (sumSqVec x)) = (s : Z2Pow m) := hmain.1 hFour
    simpa [hsum] using htr
  · intro htr
    have htr' : truncHom m (truncHom (m + 1) (sumSqVec x)) = (s : Z2Pow m) := by
      simpa [hsum] using htr
    exact hmain.2 htr'

lemma two_mul_sumSq_eq_iff_trunc
    (d n s : Nat) (x : Fin d → Z2Pow (n + 1)) :
    ((2 : Z2Pow (n + 1)) * sumSqVec x = ((2 * s : Nat) : Z2Pow (n + 1))) ↔
      truncHom n (sumSqVec x) = (s : Z2Pow n) := by
  constructor
  · intro hTwo
    have hsub0 : (2 : Z2Pow (n + 1)) * (sumSqVec x - (s : Z2Pow (n + 1))) = 0 := by
      calc
        (2 : Z2Pow (n + 1)) * (sumSqVec x - (s : Z2Pow (n + 1)))
            = (2 : Z2Pow (n + 1)) * sumSqVec x - (2 : Z2Pow (n + 1)) * (s : Z2Pow (n + 1)) := by
                ring
        _ = ((2 * s : Nat) : Z2Pow (n + 1)) - (2 : Z2Pow (n + 1)) * (s : Z2Pow (n + 1)) := by
              rw [hTwo]
        _ = ((2 * s : Nat) : Z2Pow (n + 1)) - ((2 * s : Nat) : Z2Pow (n + 1)) := by
              simp [Nat.cast_mul]
        _ = 0 := by simp
    have htr0 : truncHom n (sumSqVec x - (s : Z2Pow (n + 1))) = 0 :=
      truncHom_eq_zero_of_two_mul_eq_zero n (sumSqVec x - (s : Z2Pow (n + 1))) hsub0
    have hsub : truncHom n (sumSqVec x) - (s : Z2Pow n) = 0 := by
      simpa [map_sub, truncHom_natCast] using htr0
    exact sub_eq_zero.mp hsub
  · intro hTr
    rcases truncHom_eq_natCast_or_natCast_add_pow n s (sumSqVec x) hTr with hs | hs
    · calc
        (2 : Z2Pow (n + 1)) * sumSqVec x
            = (2 : Z2Pow (n + 1)) * ((s : Nat) : Z2Pow (n + 1)) := by simpa [hs]
        _ = ((2 * s : Nat) : Z2Pow (n + 1)) := by simp
    · calc
        (2 : Z2Pow (n + 1)) * sumSqVec x
            = (2 : Z2Pow (n + 1)) * (((s + 2 ^ n : Nat) : Z2Pow (n + 1))) := by simpa [hs]
        _ = ((2 * (s + 2 ^ n) : Nat) : Z2Pow (n + 1)) := by simp [Nat.cast_mul]
        _ = ((2 * s + 2 ^ (n + 1) : Nat) : Z2Pow (n + 1)) := by
              have hnat : 2 * (s + 2 ^ n) = 2 * s + 2 ^ (n + 1) := by
                calc
                  2 * (s + 2 ^ n) = 2 * s + 2 * 2 ^ n := by ring
                  _ = 2 * s + 2 ^ n * 2 := by ac_rfl
                  _ = 2 * s + 2 ^ (n + 1) := by rw [Nat.pow_succ]
              rw [hnat]
        _ = (2 * s : Z2Pow (n + 1)) + ((2 ^ (n + 1) : Nat) : Z2Pow (n + 1)) := by
              simp [Nat.cast_add]
        _ = ((2 * s : Nat) : Z2Pow (n + 1)) := by
              simpa using (ZMod.natCast_self (2 ^ (n + 1)))

def N3fpFourAdicEquivLiftSol (n s : Nat) (hn : 2 ≤ n) :
    {x : Fin 3 → Z2Pow (n + 2) // sumSqVec x = ((4 * s : Nat) : Z2Pow (n + 2))} ≃ LiftSol 3 n s where
  toFun x := by
    let y : Fin 3 → Z2Pow (n + 1) := halfVec n x.1
    have hmod4 : (4 * s) % 4 = 0 := by simp
    have hEvenCoords : ∀ i : Fin 3, (x.1 i).val % 2 = 0 := by
      exact all_coords_val_even_of_target_mod4_zero
        (n := n + 1) (a := 4 * s) (by omega) hmod4 x.1 x.2
    have hdouble : doubleVec n y = x.1 := by
      exact doubleVec_halfVec_of_even n x.1 (by simpa [y] using hEvenCoords)
    have hFour :
        (((4 : Nat) : Z2Pow (n + 2)) * sumSqVec (fun i => liftCoord (n + 1) (y i)))
          = ((4 * s : Nat) : Z2Pow (n + 2)) := by
      calc
        (((4 : Nat) : Z2Pow (n + 2)) * sumSqVec (fun i => liftCoord (n + 1) (y i)))
            = sumSqVec (doubleVec n y) := by
                symm
                exact sumSqVec_doubleVec n y
        _ = sumSqVec x.1 := by simpa [hdouble]
        _ = ((4 * s : Nat) : Z2Pow (n + 2)) := x.2
    have hy0 :
        truncHom n
            (sumSqVec (fun i => truncHom (n + 1) (liftCoord (n + 1) (y i))))
          = (s : Z2Pow n) := by
      exact (four_mul_sumSq_eq_iff_double_trunc n s (fun i => liftCoord (n + 1) (y i))).1 hFour
    have hy : truncHom n (sumSqVec y) = (s : Z2Pow n) := by
      simpa [sumSqVec, truncHom_liftCoord] using hy0
    exact ⟨y, hy⟩
  invFun y := by
    let z : Fin 3 → Z2Pow (n + 2) := fun i => liftCoord (n + 1) (y.1 i)
    have hz :
        truncHom n (sumSqVec (fun i => truncHom (n + 1) (z i))) = (s : Z2Pow n) := by
      simpa [z, sumSqVec, truncHom_liftCoord] using y.2
    have hFour :
        (((4 : Nat) : Z2Pow (n + 2)) * sumSqVec z) = ((4 * s : Nat) : Z2Pow (n + 2)) := by
      exact (four_mul_sumSq_eq_iff_double_trunc n s z).2 hz
    refine ⟨doubleVec n y.1, ?_⟩
    calc
      sumSqVec (doubleVec n y.1)
          = ((4 : Nat) : Z2Pow (n + 2)) * sumSqVec (fun i => liftCoord (n + 1) (y.1 i)) := by
              exact sumSqVec_doubleVec n y.1
      _ = ((4 * s : Nat) : Z2Pow (n + 2)) := by
            simpa [z] using hFour
  left_inv x := by
    rcases x with ⟨x, hx⟩
    apply Subtype.ext
    funext i
    have hmod4 : (4 * s) % 4 = 0 := by simp
    have hEvenCoords : ∀ i : Fin 3, (x i).val % 2 = 0 := by
      exact all_coords_val_even_of_target_mod4_zero
        (n := n + 1) (a := 4 * s) (by omega) hmod4 x hx
    exact doubleCoord_halfCoord_of_even n (x i) (hEvenCoords i)
  right_inv y := by
    rcases y with ⟨y, hy⟩
    apply Subtype.ext
    funext i
    exact halfCoord_doubleCoord n (y i)

theorem N3fp_four_adic_descent
    (n s : Nat) (hn : 2 ≤ n) :
    N3fp (n + 2) (4 * s) = 8 * N3fp n s := by
  calc
    N3fp (n + 2) (4 * s) = Fintype.card (LiftSol 3 n s) := by
      exact Fintype.card_congr (N3fpFourAdicEquivLiftSol n s hn)
    _ = 2 ^ 3 * Nfp 3 n s := card_liftSol 3 n s
    _ = 8 * N3fp n s := by simp [N3fp]

theorem N3fp_four_adic_descent_mod4
    (n a : Nat) (hn : 4 ≤ n) (ha : a % 4 = 0) :
    N3fp n a = 8 * N3fp (n - 2) (a / 4) := by
  rcases Nat.dvd_of_mod_eq_zero ha with ⟨s, hs⟩
  subst hs
  have hn2 : 2 ≤ n - 2 := by omega
  have hstep : N3fp ((n - 2) + 2) (4 * s) = 8 * N3fp (n - 2) s := by
    exact N3fp_four_adic_descent (n - 2) s hn2
  have hnEq : (n - 2) + 2 = n := Nat.sub_add_cancel (by omega)
  simpa [hnEq] using hstep

theorem N3_eq_N3fp_all
    (n a : Nat) (hn : 1 ≤ n) :
    N3 n a = N3fp n a := by
  have hmain : ∀ n : Nat, 1 ≤ n → ∀ a : Nat, N3 n a = N3fp n a := by
    intro n
    refine Nat.strong_induction_on n ?_
    intro n ih hn a
    cases n with
    | zero =>
        cases (Nat.not_succ_le_zero 0 hn)
    | succ n1 =>
        cases n1 with
        | zero =>
            simpa using N3_eq_N3fp_level1 a
        | succ n2 =>
            cases n2 with
            | zero =>
                simpa using N3_eq_N3fp_level2 a
            | succ n3 =>
                cases n3 with
                | zero =>
                    simpa using N3_eq_N3fp_level3 a
                | succ k =>
                    by_cases hPrim : PrimitiveTarget a
                    · exact N3_eq_N3fp_of_primitive a (k + 4) hPrim (by omega)
                    · have ha4 : a % 4 = 0 := by
                        simpa [PrimitiveTarget] using hPrim
                      have hN3 : N3 (k + 4) a = 8 * N3 (k + 2) (a / 4) := by
                        have htmp : N3 (k + 4) a = 8 * N3 ((k + 4) - 2) (a / 4) := by
                          exact N3_four_adic_descent (k + 4) a (by omega) ha4
                        simpa using htmp
                      have hN3fp : N3fp (k + 4) a = 8 * N3fp (k + 2) (a / 4) := by
                        have htmp : N3fp (k + 4) a = 8 * N3fp ((k + 4) - 2) (a / 4) := by
                          exact N3fp_four_adic_descent_mod4 (k + 4) a (by omega) ha4
                        simpa using htmp
                      have hrec : N3 (k + 2) (a / 4) = N3fp (k + 2) (a / 4) := by
                        exact ih (k + 2) (by omega) (by omega) (a / 4)
                      calc
                        N3 (k + 4) a = 8 * N3 (k + 2) (a / 4) := hN3
                        _ = 8 * N3fp (k + 2) (a / 4) := by rw [hrec]
                        _ = N3fp (k + 4) a := by simpa using hN3fp.symm
  exact hmain n hn a

theorem N3fp_closed_form
    (a a0 k n : Nat)
    (ha : a = 4 ^ k * a0)
    (hPrim : PrimitiveTarget a0)
    (hn : 2 * k + 3 ≤ n) :
    N3fp n a = 8 ^ k * N3fp 3 a0 * 4 ^ (n - (2 * k + 3)) := by
  induction k generalizing a n with
  | zero =>
      subst ha
      have hn3 : 3 ≤ n := by omega
      simpa using N3fp_primitive_closed a0 n hPrim hn3
  | succ k ih =>
      have ha4 : a % 4 = 0 := by
        rcases ha with rfl
        exact Nat.mod_eq_zero_of_dvd (by
          refine ⟨a0 * 4 ^ k, ?_⟩
          calc
            4 ^ (k + 1) * a0 = (4 ^ k * 4) * a0 := by rw [Nat.pow_succ]
            _ = (4 * 4 ^ k) * a0 := by rw [Nat.mul_comm (4 ^ k) 4]
            _ = 4 * (a0 * 4 ^ k) := by ac_rfl)
      have hdesc : N3fp n a = 8 * N3fp (n - 2) (a / 4) := by
        exact N3fp_four_adic_descent_mod4 n a (by omega) ha4
      have hquot : a / 4 = 4 ^ k * a0 := by
        rcases ha with rfl
        have hmul : 4 ^ (k + 1) * a0 = 4 * (4 ^ k * a0) := by
          calc
            4 ^ (k + 1) * a0 = (4 ^ k * 4) * a0 := by rw [Nat.pow_succ]
            _ = (4 * 4 ^ k) * a0 := by rw [Nat.mul_comm (4 ^ k) 4]
            _ = 4 * (4 ^ k * a0) := by ac_rfl
        rw [hmul]
        exact Nat.mul_div_right _ (by decide)
      have hn' : 2 * k + 3 ≤ n - 2 := by omega
      have hrec := ih (a := a / 4) (n := n - 2) hquot hn'
      calc
        N3fp n a = 8 * N3fp (n - 2) (a / 4) := hdesc
        _ = 8 * (8 ^ k * N3fp 3 a0 * 4 ^ ((n - 2) - (2 * k + 3))) := by rw [hrec]
        _ = 8 ^ (k + 1) * N3fp 3 a0 * 4 ^ (n - (2 * (k + 1) + 3)) := by
          have hsub : (n - 2) - (2 * k + 3) = n - (2 * (k + 1) + 3) := by omega
          rw [hsub, Nat.pow_succ]
          ac_rfl

def rDiagQfpEvenEquivLiftSol (d n s : Nat) :
    {x : Fin d → Z2Pow (n + 1) //
      ((2 : Z2Pow (n + 1)) * sumSqVec x) = ((2 * s : Nat) : Z2Pow (n + 1))} ≃ LiftSol d n s where
  toFun x := ⟨x.1, (two_mul_sumSq_eq_iff_trunc d n s x.1).1 x.2⟩
  invFun x := ⟨x.1, (two_mul_sumSq_eq_iff_trunc d n s x.1).2 x.2⟩
  left_inv x := by
    cases x
    rfl
  right_inv x := by
    cases x
    rfl

theorem rDiagQfp_even_target
    (d n s : Nat) :
    rDiagQfp d (n + 1) (2 * s) = 2 ^ d * Nfp d n s := by
  calc
    rDiagQfp d (n + 1) (2 * s) = Fintype.card (LiftSol d n s) := by
      exact Fintype.card_congr (rDiagQfpEvenEquivLiftSol d n s)
    _ = 2 ^ d * Nfp d n s := card_liftSol d n s

def rL3fpEvenEquivLiftSol (n s : Nat) :
    {x : Fin 3 → Z2Pow (n + 1) //
      ((2 : Z2Pow (n + 1)) * sumSqVec x) = ((2 * s : Nat) : Z2Pow (n + 1))} ≃ LiftSol 3 n s where
  toFun x := ⟨x.1, (two_mul_sumSq_eq_iff_trunc 3 n s x.1).1 x.2⟩
  invFun x := ⟨x.1, (two_mul_sumSq_eq_iff_trunc 3 n s x.1).2 x.2⟩
  left_inv x := by
    cases x
    rfl
  right_inv x := by
    cases x
    rfl

theorem rL3fp_even_target
    (n s : Nat) :
    rL3fp (n + 1) (2 * s) = 8 * N3fp n s := by
  calc
    rL3fp (n + 1) (2 * s) = Fintype.card (LiftSol 3 n s) := by
      exact Fintype.card_congr (rL3fpEvenEquivLiftSol n s)
    _ = 2 ^ 3 * Nfp 3 n s := card_liftSol 3 n s
    _ = 8 * N3fp n s := by simp [N3fp]

abbrev ProdLiftSol (n s : Nat) : Type :=
  {xy : Z2Pow (n + 1) × Z2Pow (n + 1) //
    truncHom n (xy.1 * xy.2) = (s : Z2Pow n)}

def truncProdLift (n s : Nat) : ProdLiftSol n s → prodSolMod2 n s := by
  intro x
  refine ⟨(truncHom n x.1.1, truncHom n x.1.2), ?_⟩
  calc
    truncHom n x.1.1 * truncHom n x.1.2 = truncHom n (x.1.1 * x.1.2) := by
      simpa [map_mul]
    _ = (s : Z2Pow n) := x.2

def liftProdSol (n s : Nat) : prodSolMod2 n s → ProdLiftSol n s := by
  intro y
  refine ⟨(liftCoord n y.1.1, liftCoord n y.1.2), ?_⟩
  calc
    truncHom n (liftCoord n y.1.1 * liftCoord n y.1.2)
        = truncHom n (liftCoord n y.1.1) * truncHom n (liftCoord n y.1.2) := by
            simpa [map_mul]
    _ = y.1.1 * y.1.2 := by simp [truncHom_liftCoord]
    _ = (s : Z2Pow n) := y.2

lemma truncProdLift_liftProdSol (n s : Nat) (y : prodSolMod2 n s) :
    truncProdLift n s (liftProdSol n s y) = y := by
  apply Subtype.ext
  ext <;> simp [truncProdLift, liftProdSol, truncHom_liftCoord]

theorem truncProdLift_surjective (n s : Nat) :
    Function.Surjective (truncProdLift n s) := by
  intro y
  exact ⟨liftProdSol n s y, truncProdLift_liftProdSol n s y⟩

abbrev ProdLiftFiber (n s : Nat) (y : prodSolMod2 n s) : Type :=
  {x : ProdLiftSol n s // truncProdLift n s x = y}

def prodLiftFiberEquivCoord (n s : Nat) (y : prodSolMod2 n s) :
    ProdLiftFiber n s y ≃ CoordFiber n y.1.1 × CoordFiber n y.1.2 where
  toFun x := by
    rcases x with ⟨x, hx⟩
    have hxy : (truncHom n x.1.1, truncHom n x.1.2) = y.1 := by
      exact congrArg Subtype.val hx
    have h1 : truncHom n x.1.1 = y.1.1 := by simpa using congrArg Prod.fst hxy
    have h2 : truncHom n x.1.2 = y.1.2 := by simpa using congrArg Prod.snd hxy
    exact (⟨x.1.1, h1⟩, ⟨x.1.2, h2⟩)
  invFun z := by
    rcases z with ⟨u, v⟩
    refine ⟨⟨(u.1, v.1), ?_⟩, ?_⟩
    · calc
        truncHom n (u.1 * v.1)
            = truncHom n u.1 * truncHom n v.1 := by simpa [map_mul]
        _ = y.1.1 * y.1.2 := by simp [u.2, v.2]
        _ = (s : Z2Pow n) := y.2
    · apply Subtype.ext
      ext <;> simp [truncProdLift, u.2, v.2]
  left_inv x := by
    rcases x with ⟨x, hx⟩
    apply Subtype.ext
    apply Subtype.ext
    rfl
  right_inv z := by
    rcases z with ⟨u, v⟩
    apply Prod.ext <;> apply Subtype.ext <;> rfl

lemma card_prodLiftFiber (n s : Nat) (y : prodSolMod2 n s) :
    Fintype.card (ProdLiftFiber n s y) = 4 := by
  classical
  calc
    Fintype.card (ProdLiftFiber n s y)
        = Fintype.card (CoordFiber n y.1.1 × CoordFiber n y.1.2) := by
            exact Fintype.card_congr (prodLiftFiberEquivCoord n s y)
    _ = Fintype.card (CoordFiber n y.1.1) * Fintype.card (CoordFiber n y.1.2) := by simp
    _ = 4 := by simp [card_coordFiber]

lemma card_prodLiftSol (n s : Nat) :
    Fintype.card (ProdLiftSol n s) = 4 * prodCountMod2 n s := by
  classical
  have hMaps : Set.MapsTo (truncProdLift n s) (↑(Finset.univ : Finset (ProdLiftSol n s)))
      (↑(Finset.univ : Finset (prodSolMod2 n s))) := by
    intro x hx
    simp
  have hsum :=
    Finset.card_eq_sum_card_fiberwise
      (f := truncProdLift n s) (s := Finset.univ) (t := Finset.univ) hMaps
  calc
    Fintype.card (ProdLiftSol n s)
        = ∑ y : prodSolMod2 n s,
            (Finset.univ.filter (fun x : ProdLiftSol n s => truncProdLift n s x = y)).card := by
          simpa using hsum
    _ = ∑ y : prodSolMod2 n s, Fintype.card (ProdLiftFiber n s y) := by
          refine Finset.sum_congr rfl ?_
          intro y hy
          simpa [ProdLiftFiber] using
            (Fintype.card_subtype
              (p := fun x : ProdLiftSol n s => truncProdLift n s x = y)).symm
    _ = ∑ y : prodSolMod2 n s, 4 := by
          refine Finset.sum_congr rfl ?_
          intro y hy
          simp [card_prodLiftFiber]
    _ = 4 * Fintype.card (prodSolMod2 n s) := by
          simpa [Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc]
    _ = 4 * prodCountMod2 n s := rfl

def MfpEvenEquivProdLiftSol (n s : Nat) :
    {xy : Z2Pow (n + 1) × Z2Pow (n + 1) //
      ((2 : Z2Pow (n + 1)) * xy.1 * xy.2) = ((2 * s : Nat) : Z2Pow (n + 1))} ≃
      ProdLiftSol n s where
  toFun x := by
    refine ⟨x.1, ?_⟩
    have hTwo : (2 : Z2Pow (n + 1)) * (x.1.1 * x.1.2) = ((2 * s : Nat) : Z2Pow (n + 1)) := by
      simpa [mul_assoc] using x.2
    exact (two_mul_eq_iff_trunc n s (x.1.1 * x.1.2)).1 hTwo
  invFun x := by
    refine ⟨x.1, ?_⟩
    have hTwo : (2 : Z2Pow (n + 1)) * (x.1.1 * x.1.2) = ((2 * s : Nat) : Z2Pow (n + 1)) :=
      (two_mul_eq_iff_trunc n s (x.1.1 * x.1.2)).2 x.2
    simpa [mul_assoc] using hTwo
  left_inv x := by
    cases x
    rfl
  right_inv x := by
    cases x
    rfl

theorem Mfp_even_target
    (n s : Nat) :
    Mfp (n + 1) (2 * s) = 4 * prodCountMod2 n s := by
  calc
    Mfp (n + 1) (2 * s) = Fintype.card (ProdLiftSol n s) := by
      exact Fintype.card_congr (MfpEvenEquivProdLiftSol n s)
    _ = 4 * prodCountMod2 n s := card_prodLiftSol n s

lemma z2pow_card_units (n : Nat) (hn : 1 <= n) :
    Fintype.card (Units (Z2Pow n)) = 2 ^ (n - 1) := by
  have hn0 : 0 < n := by omega
  haveI : NeZero (2 ^ n) := by infer_instance
  calc
    Fintype.card (Units (Z2Pow n)) = Nat.totient (2 ^ n) := by
      simpa [Z2Pow, Units] using (ZMod.card_units_eq_totient (2 ^ n))
    _ = 2 ^ (n - 1) * (2 - 1) := by
      simpa using (Nat.totient_prime_pow Nat.prime_two hn0)
    _ = 2 ^ (n - 1) := by simp

lemma left_coord_odd_of_prodSol_odd_target
    (n s : Nat) (hn : 1 <= n) (hsOdd : s % 2 = 1)
    {x y : Z2Pow n} (hxy : x * y = (s : Z2Pow n)) :
    x.val % 2 = 1 := by
  have hmap : mod2Cast hn x * mod2Cast hn y = (s : ZMod 2) := by
    simpa [map_mul] using congrArg (mod2Cast hn) hxy
  have hsNe0 : Ne (s : ZMod 2) 0 := natCast_mod2_ne_zero_of_odd hsOdd
  have hxNe0 : Ne (mod2Cast hn x) 0 := by
    intro hx0
    have hs0 : (s : ZMod 2) = 0 := by
      calc
        (s : ZMod 2) = mod2Cast hn x * mod2Cast hn y := hmap.symm
        _ = 0 := by simp [hx0]
    exact hsNe0 hs0
  have hxValNe0 : Ne (x.val : ZMod 2) 0 := by
    simpa [mod2Cast_eq_natCast_val hn x] using hxNe0
  have hnotdvd : Not (Dvd.dvd 2 x.val) := by
    intro hdiv
    exact hxValNe0 ((ZMod.natCast_eq_zero_iff x.val 2).2 hdiv)
  cases Nat.mod_two_eq_zero_or_one x.val with
  | inl h0 =>
      exact False.elim (hnotdvd (Nat.dvd_of_mod_eq_zero h0))
  | inr h1 =>
      exact h1

lemma left_coord_coprime_twoPow_of_prodSol_odd_target
    (n s : Nat) (hn : 1 <= n) (hsOdd : s % 2 = 1)
    {x y : Z2Pow n} (hxy : x * y = (s : Z2Pow n)) :
    x.val.Coprime (2 ^ n) := by
  have hodd : x.val % 2 = 1 :=
    left_coord_odd_of_prodSol_odd_target n s hn hsOdd hxy
  have hOddNat : Odd x.val := (Nat.odd_iff).2 hodd
  have hcop2 : x.val.Coprime 2 := (Nat.coprime_two_right).2 hOddNat
  exact Nat.Coprime.pow_right n hcop2

noncomputable def prodSolOddToUnit
    (n s : Nat) (hn : 1 <= n) (hsOdd : s % 2 = 1) :
    prodSolMod2 n s -> Units (Z2Pow n) := by
  intro xy
  exact ZMod.unitOfCoprime xy.1.1.val
    (left_coord_coprime_twoPow_of_prodSol_odd_target n s hn hsOdd xy.2)

noncomputable def prodSolOddEquivUnits
    (n s : Nat) (hn : 1 <= n) (hsOdd : s % 2 = 1) :
    Equiv (prodSolMod2 n s) (Units (Z2Pow n)) where
  toFun := prodSolOddToUnit n s hn hsOdd
  invFun := by
    intro u
    refine Subtype.mk ((u : Z2Pow n), (((Inv.inv u : Units (Z2Pow n)) : Z2Pow n) * (s : Z2Pow n))) ?_
    calc
      (u : Z2Pow n) * ((((Inv.inv u : Units (Z2Pow n)) : Z2Pow n) * (s : Z2Pow n)))
          = (((u : Z2Pow n) * ((Inv.inv u : Units (Z2Pow n)) : Z2Pow n)) * (s : Z2Pow n)) := by
              ac_rfl
      _ = (1 : Z2Pow n) * (s : Z2Pow n) := by simp
      _ = (s : Z2Pow n) := by simp
  left_inv := by
    intro xy
    cases xy with
    | mk xy hxy =>
        cases xy with
        | mk x y =>
            apply Subtype.ext
            apply Prod.ext
            · change (((prodSolOddToUnit n s hn hsOdd (Subtype.mk (x, y) hxy)) : Units (Z2Pow n)) : Z2Pow n) = x
              simp [prodSolOddToUnit, ZMod.natCast_zmod_val]
            · let u : Units (Z2Pow n) := prodSolOddToUnit n s hn hsOdd (Subtype.mk (x, y) hxy)
              change ((((Inv.inv u : Units (Z2Pow n)) : Z2Pow n) * (s : Z2Pow n)) = y)
              have hu : (u : Z2Pow n) = x := by
                simp [u, prodSolOddToUnit, ZMod.natCast_zmod_val]
              have hxyu : (u : Z2Pow n) * y = (s : Z2Pow n) := by
                simpa [hu] using hxy
              calc
                (((Inv.inv u : Units (Z2Pow n)) : Z2Pow n) * (s : Z2Pow n))
                    = (((Inv.inv u : Units (Z2Pow n)) : Z2Pow n) * ((u : Z2Pow n) * y)) := by rw [hxyu]
                _ = ((((Inv.inv u : Units (Z2Pow n)) : Z2Pow n) * (u : Z2Pow n)) * y) := by
                      ac_rfl
                _ = y := by simp
  right_inv := by
    intro u
    apply Units.ext
    change (((prodSolOddToUnit n s hn hsOdd
      (Subtype.mk ((u : Z2Pow n), (((Inv.inv u : Units (Z2Pow n)) : Z2Pow n) * (s : Z2Pow n)))
        (by
          calc
            (u : Z2Pow n) * ((((Inv.inv u : Units (Z2Pow n)) : Z2Pow n) * (s : Z2Pow n)))
                = (((u : Z2Pow n) * ((Inv.inv u : Units (Z2Pow n)) : Z2Pow n)) * (s : Z2Pow n)) := by
                    ac_rfl
            _ = (1 : Z2Pow n) * (s : Z2Pow n) := by simp
            _ = (s : Z2Pow n) := by simp))) : Units (Z2Pow n)) : Z2Pow n) = (u : Z2Pow n)
    simp [prodSolOddToUnit, ZMod.natCast_zmod_val]

lemma prodCountMod2_odd
    (n s : Nat) (hn : 1 <= n) (hsOdd : s % 2 = 1) :
    prodCountMod2 n s = 2 ^ (n - 1) := by
  calc
    prodCountMod2 n s = Fintype.card (Units (Z2Pow n)) := by
      exact Fintype.card_congr (prodSolOddEquivUnits n s hn hsOdd)
    _ = 2 ^ (n - 1) := z2pow_card_units n hn

noncomputable def prodCountMod2_zero_sigmaEquiv (n : Nat) :
    Equiv (prodSolMod2 n 0)
      (Sigma (fun x : Z2Pow n => {y : Z2Pow n // x * y = (0 : Z2Pow n)})) where
  toFun := by
    intro xy
    exact Sigma.mk xy.1.1 (Subtype.mk xy.1.2 (by simpa using xy.2))
  invFun := by
    intro xhy
    exact Subtype.mk (xhy.1, xhy.2.1) (by simpa using xhy.2.2)
  left_inv := by
    intro xy
    cases xy
    rfl
  right_inv := by
    intro xhy
    cases xhy
    rfl

lemma fiber_zero_card_prod (n : Nat) (x : Z2Pow n) :
    Fintype.card {y : Z2Pow n // x * y = (0 : Z2Pow n)} = Nat.gcd (2 ^ n) x.val := by
  let f : AddMonoidHom (Z2Pow n) (Z2Pow n) := nsmulAddMonoidHom x.val
  have hSubtypeKer :
      Fintype.card {y : Z2Pow n // x * y = (0 : Z2Pow n)}
        = Fintype.card ((AddMonoidHom.mulLeft x).ker) := by
    simp [AddMonoidHom.mem_ker]
  have hKerEq : (AddMonoidHom.mulLeft x).ker = f.ker := by
    ext y
    simp [f, nsmul_eq_mul]
  have hNatCardKer : Nat.card (f.ker) = Nat.gcd (Nat.card (Z2Pow n)) x.val := by
    simpa [f] using (IsAddCyclic.card_nsmulAddMonoidHom_ker (G := Z2Pow n) x.val)
  have hCardKer : Fintype.card (f.ker) = Nat.gcd (Nat.card (Z2Pow n)) x.val := by
    simpa [Nat.card_eq_fintype_card] using hNatCardKer
  have hNatCard : Nat.card (Z2Pow n) = 2 ^ n := by simp [Z2Pow]
  calc
    Fintype.card {y : Z2Pow n // x * y = (0 : Z2Pow n)}
        = Fintype.card ((AddMonoidHom.mulLeft x).ker) := hSubtypeKer
    _ = Fintype.card (f.ker) := by simpa [hKerEq]
    _ = Nat.gcd (Nat.card (Z2Pow n)) x.val := hCardKer
    _ = Nat.gcd (2 ^ n) x.val := by simpa [hNatCard]

lemma card_mulLeft_ker (n : Nat) (x : Z2Pow n) :
    Fintype.card ((AddMonoidHom.mulLeft x).ker) = Nat.gcd (2 ^ n) x.val := by
  simpa [AddMonoidHom.mem_ker] using (fiber_zero_card_prod n x)

lemma mulLeft_range_mem_iff_gcd_dvd (n s : Nat) (x : Z2Pow n) :
    ((s : Z2Pow n) ∈ (AddMonoidHom.mulLeft x).range) ↔ Nat.gcd (2 ^ n) x.val ∣ s := by
  constructor
  · intro hsRange
    rcases (AddMonoidHom.mem_range).1 hsRange with ⟨y, hy⟩
    let d : Nat := Nat.gcd (2 ^ n) x.val
    have hcastEq : ((x.val * y.val : Nat) : Z2Pow n) = (s : Z2Pow n) := by
      calc
        ((x.val * y.val : Nat) : Z2Pow n) = x * y := by simp [Z2Pow]
        _ = (s : Z2Pow n) := hy
    have hmod : x.val * y.val ≡ s [MOD 2 ^ n] :=
      (ZMod.natCast_eq_natCast_iff (x.val * y.val) s (2 ^ n)).1 hcastEq
    have hdvdMod : d ∣ 2 ^ n := Nat.gcd_dvd_left (2 ^ n) x.val
    have hdvdProd : d ∣ x.val * y.val := by
      exact dvd_mul_of_dvd_left (Nat.gcd_dvd_right (2 ^ n) x.val) y.val
    have hprod0 : x.val * y.val ≡ 0 [MOD d] := hdvdProd.modEq_zero_nat
    have hmodd : x.val * y.val ≡ s [MOD d] := hmod.of_dvd hdvdMod
    have hs0 : s ≡ 0 [MOD d] := hmodd.symm.trans hprod0
    exact (Nat.modEq_zero_iff_dvd).1 hs0
  · intro hsDiv
    let d : Nat := Nat.gcd (2 ^ n) x.val
    refine (AddMonoidHom.mem_range).2 ?_
    refine ⟨x⁻¹ * ((s / d : Nat) : Z2Pow n), ?_⟩
    have hmul : x * x⁻¹ = (d : Z2Pow n) := by
      simpa [d, Nat.gcd_comm] using (ZMod.mul_inv_eq_gcd x)
    have hsMul : d * (s / d) = s := Nat.mul_div_cancel' hsDiv
    calc
      x * (x⁻¹ * ((s / d : Nat) : Z2Pow n))
          = (x * x⁻¹) * ((s / d : Nat) : Z2Pow n) := by ac_rfl
      _ = (d : Z2Pow n) * ((s / d : Nat) : Z2Pow n) := by rw [hmul]
      _ = ((d * (s / d) : Nat) : Z2Pow n) := by simp
      _ = (s : Z2Pow n) := by simpa [hsMul]

lemma fiber_card_prod (n s : Nat) (x : Z2Pow n) :
    Fintype.card {y : Z2Pow n // x * y = (s : Z2Pow n)}
      = if Nat.gcd (2 ^ n) x.val ∣ s then Nat.gcd (2 ^ n) x.val else 0 := by
  classical
  let f : AddMonoidHom (Z2Pow n) (Z2Pow n) := AddMonoidHom.mulLeft x
  let d : Nat := Nat.gcd (2 ^ n) x.val
  by_cases hsDiv : d ∣ s
  · have hsRange : (s : Z2Pow n) ∈ f.range := by
      exact (mulLeft_range_mem_iff_gcd_dvd n s x).2 (by simpa [d] using hsDiv)
    rcases (AddMonoidHom.mem_range).1 hsRange with ⟨a, ha⟩
    have hCard :
        Fintype.card {y : Z2Pow n // f y = (s : Z2Pow n)} = Fintype.card f.ker := by
      calc
        Fintype.card {y : Z2Pow n // f y = (s : Z2Pow n)}
            = Fintype.card {y : Z2Pow n // f y = f a} := by simp [ha]
        _ = Fintype.card f.ker := by
              exact Fintype.card_congr (AddMonoidHom.fiberEquivKer f a)
    have hKer : Fintype.card f.ker = d := by
      simpa [f, d] using card_mulLeft_ker n x
    calc
      Fintype.card {y : Z2Pow n // x * y = (s : Z2Pow n)}
          = Fintype.card {y : Z2Pow n // f y = (s : Z2Pow n)} := by rfl
      _ = Fintype.card f.ker := hCard
      _ = d := hKer
      _ = if d ∣ s then d else 0 := by simp [hsDiv]
  · have hsNoRange : (s : Z2Pow n) ∉ f.range := by
      intro hsRange
      exact hsDiv ((mulLeft_range_mem_iff_gcd_dvd n s x).1 (by simpa [f] using hsRange))
    have hEmpty : IsEmpty {y : Z2Pow n // x * y = (s : Z2Pow n)} := by
      refine ⟨?_⟩
      intro y
      apply hsNoRange
      exact (AddMonoidHom.mem_range).2 ⟨y.1, by simpa [f] using y.2⟩
    calc
      Fintype.card {y : Z2Pow n // x * y = (s : Z2Pow n)} = 0 := by
        exact (Fintype.card_eq_zero_iff).2 hEmpty
      _ = if d ∣ s then d else 0 := by simp [hsDiv]

noncomputable def prodCountMod2_sigmaEquiv (n s : Nat) :
    Equiv (prodSolMod2 n s)
      (Sigma (fun x : Z2Pow n => {y : Z2Pow n // x * y = (s : Z2Pow n)})) where
  toFun := by
    intro xy
    exact Sigma.mk xy.1.1 (Subtype.mk xy.1.2 (by simpa using xy.2))
  invFun := by
    intro xhy
    exact Subtype.mk (xhy.1, xhy.2.1) (by simpa using xhy.2.2)
  left_inv := by
    intro xy
    cases xy
    rfl
  right_inv := by
    intro xhy
    cases xhy
    rfl

lemma prodCountMod2_as_sum_univ (n s : Nat) :
    prodCountMod2 n s
      = Finset.univ.sum (fun x : Z2Pow n =>
          if Nat.gcd (2 ^ n) x.val ∣ s then Nat.gcd (2 ^ n) x.val else 0) := by
  calc
    prodCountMod2 n s = Fintype.card (prodSolMod2 n s) := rfl
    _ = Fintype.card (Sigma (fun x : Z2Pow n => {y : Z2Pow n // x * y = (s : Z2Pow n)})) := by
          exact Fintype.card_congr (prodCountMod2_sigmaEquiv n s)
    _ = Finset.univ.sum (fun x : Z2Pow n => Fintype.card {y : Z2Pow n // x * y = (s : Z2Pow n)}) := by
          simp [Fintype.card_sigma]
    _ = Finset.univ.sum (fun x : Z2Pow n =>
          if Nat.gcd (2 ^ n) x.val ∣ s then Nat.gcd (2 ^ n) x.val else 0) := by
          refine Finset.sum_congr rfl ?h
          intro x hx
          simpa using fiber_card_prod n s x

lemma image_val_univ_pow (n : Nat) :
    (Finset.univ.image (fun x : Z2Pow n => x.val)) = Finset.range (2 ^ n) := by
  apply Finset.ext
  intro k
  constructor
  · intro hk
    have h' := Finset.mem_image.mp hk
    cases h' with
    | intro x hx =>
        cases hx with
        | intro hxuniv hxk =>
            subst hxk
            exact Finset.mem_range.mpr x.val_lt
  · intro hk
    have hmem : Membership.mem (Finset.univ : Finset (Z2Pow n)) (k : Z2Pow n) := by
      simp
    have hklt : k < 2 ^ n := Finset.mem_range.mp hk
    have hval : ((k : Z2Pow n)).val = k % (2 ^ n) := by
      simpa [Z2Pow] using (ZMod.val_natCast (2 ^ n) k)
    have hval' : (fun x : Z2Pow n => x.val) (k : Z2Pow n) = k := by
      simpa [Nat.mod_eq_of_lt hklt] using hval
    exact Finset.mem_image.mpr (Exists.intro (k : Z2Pow n) (And.intro hmem hval'))

lemma sum_univ_gcd_eq_sum_range (n : Nat) :
    Finset.univ.sum (fun x : Z2Pow n => Nat.gcd (2 ^ n) x.val)
      = (Finset.range (2 ^ n)).sum (fun k => Nat.gcd (2 ^ n) k) := by
  have hInj : Function.Injective (fun x : Z2Pow n => x.val) := by
    exact ZMod.val_injective (2 ^ n)
  calc
    Finset.univ.sum (fun x : Z2Pow n => Nat.gcd (2 ^ n) x.val)
        = (Finset.univ.image (fun x : Z2Pow n => x.val)).sum (fun k => Nat.gcd (2 ^ n) k) := by
            symm
            refine Finset.sum_image ?h
            intro a ha b hb hab
            exact hInj hab
    _ = (Finset.range (2 ^ n)).sum (fun k => Nat.gcd (2 ^ n) k) := by
          simpa [image_val_univ_pow]

lemma sum_univ_if_gcd_dvd_eq_sum_range (n s : Nat) :
    Finset.univ.sum (fun x : Z2Pow n =>
      if Nat.gcd (2 ^ n) x.val ∣ s then Nat.gcd (2 ^ n) x.val else 0)
      = (Finset.range (2 ^ n)).sum (fun k =>
          if Nat.gcd (2 ^ n) k ∣ s then Nat.gcd (2 ^ n) k else 0) := by
  have hInj : Function.Injective (fun x : Z2Pow n => x.val) := by
    exact ZMod.val_injective (2 ^ n)
  calc
    Finset.univ.sum (fun x : Z2Pow n =>
        if Nat.gcd (2 ^ n) x.val ∣ s then Nat.gcd (2 ^ n) x.val else 0)
        = (Finset.univ.image (fun x : Z2Pow n => x.val)).sum
            (fun k => if Nat.gcd (2 ^ n) k ∣ s then Nat.gcd (2 ^ n) k else 0) := by
              symm
              refine Finset.sum_image ?h
              intro a ha b hb hab
              exact hInj hab
    _ = (Finset.range (2 ^ n)).sum (fun k =>
          if Nat.gcd (2 ^ n) k ∣ s then Nat.gcd (2 ^ n) k else 0) := by
          simpa [image_val_univ_pow]

lemma sum_range_if_gcd_dvd_eq_sum_divisors (N s : Nat) (hN0 : Ne N 0) :
    (Finset.range N).sum (fun k =>
      if Nat.gcd N k ∣ s then Nat.gcd N k else 0)
      = (N.divisors).sum (fun d =>
          if d ∣ s then d * Nat.totient (N / d) else 0) := by
  have hmaps : forall k, k < N -> Membership.mem N.divisors (Nat.gcd N k) := by
    intro k hk
    exact Nat.mem_divisors.mpr (And.intro (Nat.gcd_dvd_left N k) hN0)
  have hfiber :=
    Finset.sum_fiberwise_of_maps_to
      (s := Finset.range N)
      (t := N.divisors)
      (g := fun k => Nat.gcd N k)
      (h := by
        intro k hk
        exact hmaps k (Finset.mem_range.mp hk))
      (f := fun k =>
        if Nat.gcd N k ∣ s then Nat.gcd N k else 0)
  have hrewrite :
      (N.divisors).sum
        (fun d =>
          (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum
            (fun k => if Nat.gcd N k ∣ s then Nat.gcd N k else 0))
        = (N.divisors).sum (fun d =>
            if d ∣ s then d * Nat.totient (N / d) else 0) := by
    refine Finset.sum_congr rfl ?h
    intro d hd
    have hdvd : Dvd.dvd d N := (Nat.mem_divisors.mp hd).1
    have htot :
        (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).card
          = Nat.totient (N / d) := by
      exact (Nat.totient_div_of_dvd (n := N) (d := d) hdvd).symm
    by_cases hds : d ∣ s
    · have hinner :
        (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum
            (fun k => if Nat.gcd N k ∣ s then Nat.gcd N k else 0)
          = d * (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).card := by
        calc
          (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum
              (fun k => if Nat.gcd N k ∣ s then Nat.gcd N k else 0)
              = (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum (fun _ => d) := by
                  refine Finset.sum_congr rfl ?g
                  intro k hk
                  have hkEq : Nat.gcd N k = d := (Finset.mem_filter.mp hk).2
                  simp [hkEq, hds]
          _ = (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).card * d := by
                simp
          _ = d * (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).card := by
                simp [Nat.mul_comm]
      calc
        (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum
            (fun k => if Nat.gcd N k ∣ s then Nat.gcd N k else 0)
            = d * (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).card := hinner
        _ = d * Nat.totient (N / d) := by rw [htot]
        _ = if d ∣ s then d * Nat.totient (N / d) else 0 := by simp [hds]
    · have hinner0 :
        (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum
            (fun k => if Nat.gcd N k ∣ s then Nat.gcd N k else 0) = 0 := by
        apply Finset.sum_eq_zero
        intro k hk
        have hkEq : Nat.gcd N k = d := (Finset.mem_filter.mp hk).2
        have hkNot : ¬ Nat.gcd N k ∣ s := by
          simpa [hkEq] using hds
        simp [hkNot]
      calc
        (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum
            (fun k => if Nat.gcd N k ∣ s then Nat.gcd N k else 0)
            = 0 := hinner0
        _ = if d ∣ s then d * Nat.totient (N / d) else 0 := by simp [hds]
  calc
    (Finset.range N).sum (fun k =>
        if Nat.gcd N k ∣ s then Nat.gcd N k else 0)
        = (N.divisors).sum
            (fun d =>
              (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum
                (fun k => if Nat.gcd N k ∣ s then Nat.gcd N k else 0)) := by
              simpa using hfiber.symm
    _ = (N.divisors).sum (fun d =>
          if d ∣ s then d * Nat.totient (N / d) else 0) := hrewrite

lemma sum_range_gcd_eq_sum_divisors (N : Nat) (hN0 : Ne N 0) :
    (Finset.range N).sum (fun k => Nat.gcd N k)
      = (N.divisors).sum (fun d => d * Nat.totient (N / d)) := by
  have hmaps : forall k, k < N -> Membership.mem N.divisors (Nat.gcd N k) := by
    intro k hk
    exact Nat.mem_divisors.mpr (And.intro (Nat.gcd_dvd_left N k) hN0)
  have hfiber :=
    Finset.sum_fiberwise_of_maps_to
      (s := Finset.range N)
      (t := N.divisors)
      (g := fun k => Nat.gcd N k)
      (h := by
        intro k hk
        exact hmaps k (Finset.mem_range.mp hk))
      (f := fun k => Nat.gcd N k)
  have hrewrite :
      (N.divisors).sum
        (fun d => (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum (fun k => Nat.gcd N k))
        = (N.divisors).sum (fun d => d * Nat.totient (N / d)) := by
    refine Finset.sum_congr rfl ?h
    intro d hd
    have hdvd : Dvd.dvd d N := (Nat.mem_divisors.mp hd).1
    have hinner :
        (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum (fun k => Nat.gcd N k)
          = d * (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).card := by
      calc
        (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum (fun k => Nat.gcd N k)
            = (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum (fun _ => d) := by
                refine Finset.sum_congr rfl ?g
                intro k hk
                exact (Finset.mem_filter.mp hk).2
        _ = (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).card * d := by
              simp
        _ = d * (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).card := by
              simp [Nat.mul_comm]
    have htot :
        (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).card = Nat.totient (N / d) := by
      exact (Nat.totient_div_of_dvd (n := N) (d := d) hdvd).symm
    calc
      (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum (fun k => Nat.gcd N k)
          = d * (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).card := hinner
      _ = d * Nat.totient (N / d) := by rw [htot]
  calc
    (Finset.range N).sum (fun k => Nat.gcd N k)
        = (N.divisors).sum
            (fun d => (Finset.filter (fun k => Nat.gcd N k = d) (Finset.range N)).sum (fun k => Nat.gcd N k)) := by
            simpa using hfiber.symm
    _ = (N.divisors).sum (fun d => d * Nat.totient (N / d)) := hrewrite

lemma sum_range_gcd_two_pow_as_sum (n : Nat) :
    (Finset.range (2 ^ n)).sum (fun k => Nat.gcd (2 ^ n) k)
      = (Finset.range (n + 1)).sum (fun j => (2 ^ j) * Nat.totient (2 ^ (n - j))) := by
  have hN0 : Ne (2 ^ n) 0 := by
    exact pow_ne_zero n (by decide)
  calc
    (Finset.range (2 ^ n)).sum (fun k => Nat.gcd (2 ^ n) k)
        = ((2 ^ n).divisors).sum (fun d => d * Nat.totient ((2 ^ n) / d)) :=
            sum_range_gcd_eq_sum_divisors (2 ^ n) hN0
    _ = (Finset.range (n + 1)).sum (fun j => (2 ^ j) * Nat.totient (2 ^ (n - j))) := by
          rw [Nat.divisors_prime_pow Nat.prime_two n]
          calc
            (Finset.map (Function.Embedding.mk (fun x => 2 ^ x) (Nat.pow_right_injective Nat.prime_two.two_le)) (Finset.range (n + 1))).sum
                (fun d => d * Nat.totient ((2 ^ n) / d))
                = (Finset.range (n + 1)).sum
                    (fun j => (2 ^ j) * Nat.totient ((2 ^ n) / (2 ^ j))) := by
                    simpa using (Finset.sum_map (s := Finset.range (n + 1))
                      (e := Function.Embedding.mk (fun x => 2 ^ x) (Nat.pow_right_injective Nat.prime_two.two_le))
                      (f := fun d => d * Nat.totient ((2 ^ n) / d)))
            _ = (Finset.range (n + 1)).sum (fun j => (2 ^ j) * Nat.totient (2 ^ (n - j))) := by
                  refine Finset.sum_congr rfl ?h
                  intro j hj
                  have hjle : j <= n := Nat.le_of_lt_succ (Finset.mem_range.mp hj)
                  have hdiv : (2 ^ n) / (2 ^ j) = 2 ^ (n - j) := by
                    simpa using (Nat.pow_div (x := 2) (m := n) (n := j) hjle (by decide : 0 < (2 : Nat)))
                  rw [hdiv]

lemma sum_range_if_gcd_two_pow_as_sum (n s : Nat) :
    (Finset.range (2 ^ n)).sum (fun k =>
      if Nat.gcd (2 ^ n) k ∣ s then Nat.gcd (2 ^ n) k else 0)
      = (Finset.range (n + 1)).sum (fun j =>
          if 2 ^ j ∣ s then (2 ^ j) * Nat.totient (2 ^ (n - j)) else 0) := by
  have hN0 : Ne (2 ^ n) 0 := by
    exact pow_ne_zero n (by decide)
  calc
    (Finset.range (2 ^ n)).sum (fun k =>
        if Nat.gcd (2 ^ n) k ∣ s then Nat.gcd (2 ^ n) k else 0)
        = ((2 ^ n).divisors).sum (fun d =>
            if d ∣ s then d * Nat.totient ((2 ^ n) / d) else 0) :=
          sum_range_if_gcd_dvd_eq_sum_divisors (2 ^ n) s hN0
    _ = (Finset.range (n + 1)).sum (fun j =>
          if 2 ^ j ∣ s then (2 ^ j) * Nat.totient (2 ^ (n - j)) else 0) := by
          rw [Nat.divisors_prime_pow Nat.prime_two n]
          calc
            (Finset.map (Function.Embedding.mk (fun x => 2 ^ x)
                (Nat.pow_right_injective Nat.prime_two.two_le)) (Finset.range (n + 1))).sum
                (fun d => if d ∣ s then d * Nat.totient ((2 ^ n) / d) else 0)
                = (Finset.range (n + 1)).sum
                    (fun j => if 2 ^ j ∣ s then (2 ^ j) * Nat.totient ((2 ^ n) / (2 ^ j)) else 0) := by
                    simpa using (Finset.sum_map (s := Finset.range (n + 1))
                      (e := Function.Embedding.mk (fun x => 2 ^ x)
                        (Nat.pow_right_injective Nat.prime_two.two_le))
                      (f := fun d => if d ∣ s then d * Nat.totient ((2 ^ n) / d) else 0))
            _ = (Finset.range (n + 1)).sum
                  (fun j => if 2 ^ j ∣ s then (2 ^ j) * Nat.totient (2 ^ (n - j)) else 0) := by
                  refine Finset.sum_congr rfl ?h
                  intro j hj
                  have hjle : j <= n := Nat.le_of_lt_succ (Finset.mem_range.mp hj)
                  have hdiv : (2 ^ n) / (2 ^ j) = 2 ^ (n - j) := by
                    simpa using (Nat.pow_div (x := 2) (m := n) (n := j) hjle (by decide : 0 < (2 : Nat)))
                  rw [hdiv]

lemma sum_range_gcd_two_pow_closed (n : Nat) (hn : 1 <= n) :
    (Finset.range (2 ^ n)).sum (fun k => Nat.gcd (2 ^ n) k) = (n + 2) * 2 ^ (n - 1) := by
  have hsum := sum_range_gcd_two_pow_as_sum n
  rw [hsum]
  rw [Finset.sum_range_succ]
  have hMain :
      (Finset.range n).sum (fun j => (2 ^ j) * Nat.totient (2 ^ (n - j)))
        = (Finset.range n).sum (fun _ => 2 ^ (n - 1)) := by
    refine Finset.sum_congr rfl ?h
    intro j hj
    have hjlt : j < n := Finset.mem_range.mp hj
    have hpos : 0 < n - j := Nat.sub_pos_of_lt hjlt
    have htot : Nat.totient (2 ^ (n - j)) = 2 ^ ((n - j) - 1) := by
      simpa using (Nat.totient_prime_pow Nat.prime_two hpos)
    calc
      (2 ^ j) * Nat.totient (2 ^ (n - j)) = (2 ^ j) * (2 ^ ((n - j) - 1)) := by rw [htot]
      _ = 2 ^ (j + ((n - j) - 1)) := by rw [Nat.pow_add]
      _ = 2 ^ (n - 1) := by
            have hidx : j + ((n - j) - 1) = n - 1 := by omega
            simpa [hidx]
  rw [hMain]
  have hCardRange : (Finset.range n).sum (fun _ => 2 ^ (n - 1)) = n * 2 ^ (n - 1) := by
    simp
  rw [hCardRange]
  have hLast : (2 ^ n) * Nat.totient (2 ^ (n - n)) = 2 ^ n := by
    simp
  rw [hLast]
  have hpow : 2 ^ n = 2 * 2 ^ (n - 1) := by
    have hs : n = (n - 1) + 1 := by omega
    rw [hs, Nat.pow_add]
    simp [Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc]
  rw [hpow]
  have hmul : (n + 2) * 2 ^ (n - 1) = n * 2 ^ (n - 1) + 2 * 2 ^ (n - 1) := by
    rw [Nat.add_mul]
  exact hmul.symm

lemma prodCountMod2_of_v2_lt
    (n s : Nat) (hn : 1 <= n) (hs0 : s ≠ 0) (hvn : v2 s < n) :
    prodCountMod2 n s = (v2 s + 1) * 2 ^ (n - 1) := by
  have hsum :
      prodCountMod2 n s
        = (Finset.range (2 ^ n)).sum (fun k =>
            if Nat.gcd (2 ^ n) k ∣ s then Nat.gcd (2 ^ n) k else 0) := by
    calc
      prodCountMod2 n s
          = Finset.univ.sum (fun x : Z2Pow n =>
              if Nat.gcd (2 ^ n) x.val ∣ s then Nat.gcd (2 ^ n) x.val else 0) :=
            prodCountMod2_as_sum_univ n s
      _ = (Finset.range (2 ^ n)).sum (fun k =>
            if Nat.gcd (2 ^ n) k ∣ s then Nat.gcd (2 ^ n) k else 0) :=
            sum_univ_if_gcd_dvd_eq_sum_range n s
  rw [hsum]
  rw [sum_range_if_gcd_two_pow_as_sum n s]
  have hvle : v2 s + 1 <= n := Nat.succ_le_of_lt hvn
  have hrewrite :
      (Finset.range (n + 1)).sum (fun j =>
        if 2 ^ j ∣ s then (2 ^ j) * Nat.totient (2 ^ (n - j)) else 0)
        = (Finset.range (n + 1)).sum (fun j =>
            if j < v2 s + 1 then 2 ^ (n - 1) else 0) := by
    refine Finset.sum_congr rfl ?h
    intro j hj
    by_cases hjv : j < v2 s + 1
    · have hjle : j <= v2 s := Nat.lt_succ_iff.mp hjv
      have hdiv : 2 ^ j ∣ s := by
        exact (padicValNat_dvd_iff_le (p := 2) hs0).2 hjle
      have hjlt : j < n := lt_of_lt_of_le hjv hvle
      have hpos : 0 < n - j := Nat.sub_pos_of_lt hjlt
      have htot : Nat.totient (2 ^ (n - j)) = 2 ^ ((n - j) - 1) := by
        simpa using (Nat.totient_prime_pow Nat.prime_two hpos)
      have hpow :
          (2 ^ j) * 2 ^ ((n - j) - 1) = 2 ^ (n - 1) := by
        calc
          (2 ^ j) * 2 ^ ((n - j) - 1) = 2 ^ (j + ((n - j) - 1)) := by rw [Nat.pow_add]
          _ = 2 ^ (n - 1) := by
                have hidx : j + ((n - j) - 1) = n - 1 := by omega
                simpa [hidx]
      simp [hjv, hdiv, htot, hpow]
    · have hnotdiv : ¬ 2 ^ j ∣ s := by
        intro hdiv
        have hjle : j <= v2 s := (padicValNat_dvd_iff_le (p := 2) hs0).1 hdiv
        omega
      simp [hjv, hnotdiv]
  rw [hrewrite]
  have hfilter :
      Finset.filter (fun j => j < v2 s + 1) (Finset.range (n + 1))
        = Finset.range (v2 s + 1) := by
    apply Finset.ext
    intro j
    constructor
    · intro hj
      exact Finset.mem_range.mpr ((Finset.mem_filter.mp hj).2)
    · intro hj
      have hjlt : j < v2 s + 1 := Finset.mem_range.mp hj
      have hjn : j < n + 1 := by
        have hjn' : j < n := lt_of_lt_of_le hjlt (Nat.succ_le_of_lt hvn)
        exact Nat.lt_succ_of_lt hjn'
      exact Finset.mem_filter.mpr ⟨Finset.mem_range.mpr hjn, hjlt⟩
  calc
    (Finset.range (n + 1)).sum (fun j => if j < v2 s + 1 then 2 ^ (n - 1) else 0)
        = (Finset.filter (fun j => j < v2 s + 1) (Finset.range (n + 1))).sum
            (fun _ => 2 ^ (n - 1)) := by
              exact (Finset.sum_filter (s := Finset.range (n + 1))
                (p := fun j => j < v2 s + 1)
                (f := fun _ => 2 ^ (n - 1))).symm
    _ = (Finset.range (v2 s + 1)).sum (fun _ => 2 ^ (n - 1)) := by rw [hfilter]
    _ = (v2 s + 1) * 2 ^ (n - 1) := by simp

lemma prodCountMod2_zero
    (n : Nat) (hn : 1 <= n) :
    prodCountMod2 n 0 = (n + 2) * 2 ^ (n - 1) := by
  calc
    prodCountMod2 n 0 = Fintype.card (prodSolMod2 n 0) := rfl
    _ = Fintype.card (Sigma (fun x : Z2Pow n => {y : Z2Pow n // x * y = (0 : Z2Pow n)})) := by
          exact Fintype.card_congr (prodCountMod2_zero_sigmaEquiv n)
    _ = Finset.univ.sum (fun x : Z2Pow n => Fintype.card {y : Z2Pow n // x * y = (0 : Z2Pow n)}) := by
          simp [Fintype.card_sigma]
    _ = Finset.univ.sum (fun x : Z2Pow n => Nat.gcd (2 ^ n) x.val) := by
          refine Finset.sum_congr rfl ?h
          intro x hx
          simpa using fiber_zero_card_prod n x
    _ = (Finset.range (2 ^ n)).sum (fun k => Nat.gcd (2 ^ n) k) := sum_univ_gcd_eq_sum_range n
    _ = (n + 2) * 2 ^ (n - 1) := sum_range_gcd_two_pow_closed n hn

theorem Mfp_zero_target
    (m : Nat) (hm : 2 <= m) :
    Mfp m 0 = (m + 1) * 2 ^ m := by
  have hm1 : 1 <= m := by omega
  obtain ⟨n, rfl⟩ := Nat.exists_eq_add_of_le hm1
  have hn : 1 <= n := by omega
  calc
    Mfp (1 + n) 0 = Mfp (1 + n) (2 * 0) := by simp
    _ = 4 * prodCountMod2 n 0 := by simpa [Nat.add_comm] using Mfp_even_target n 0
    _ = 4 * ((n + 2) * 2 ^ (n - 1)) := by rw [prodCountMod2_zero n hn]
    _ = (n + 2) * 2 ^ (1 + n) := by
          have hpow : 4 * 2 ^ (n - 1) = 2 ^ (n + 1) := by
            calc
              4 * 2 ^ (n - 1) = 2 ^ 2 * 2 ^ (n - 1) := by simp
              _ = 2 ^ (2 + (n - 1)) := by rw [Nat.pow_add]
              _ = 2 ^ (n + 1) := by
                    have hidx : 2 + (n - 1) = n + 1 := by omega
                    simpa [hidx]
          calc
            4 * ((n + 2) * 2 ^ (n - 1))
                = (n + 2) * (4 * 2 ^ (n - 1)) := by ring_nf
            _ = (n + 2) * 2 ^ (n + 1) := by rw [hpow]
            _ = (n + 2) * 2 ^ (1 + n) := by simp [Nat.add_comm]
    _ = ((1 + n) + 1) * 2 ^ (1 + n) := by ring_nf

theorem Mfp_eq_M_of_pow_two_dvd
    (m s : Nat) (hm : 2 <= m) (hs : Dvd.dvd (2 ^ m) s) :
    Mfp m s = M m s := by
  have hsmod : s % (2 ^ m) = 0 := Nat.mod_eq_zero_of_dvd hs
  calc
    Mfp m s = Mfp m (s % (2 ^ m)) := Mfp_mod m s
    _ = Mfp m 0 := by simp [hsmod]
    _ = (m + 1) * 2 ^ m := Mfp_zero_target m hm
    _ = M m s := by symm; exact M_zero_class m s hs

theorem Mfp_eq_M_of_mod4_eq_two
    (m s : Nat) (hm : 2 <= m) (hs2 : s % 4 = 2) :
    Mfp m s = M m s := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_add_of_le hm
  have hsEven : s % 2 = 0 := by omega
  rcases Nat.dvd_of_mod_eq_zero hsEven with ⟨t, rfl⟩
  have htOdd : t % 2 = 1 := by
    cases Nat.mod_two_eq_zero_or_one t with
    | inl ht0 =>
        rcases Nat.dvd_of_mod_eq_zero ht0 with ⟨k, hk⟩
        subst hk
        have hmod0 : (2 * (2 * k)) % 4 = 0 := by omega
        have hmod2 : (2 * (2 * k)) % 4 = 2 := by simpa [Nat.mul_assoc] using hs2
        omega
    | inr ht1 =>
        exact ht1
  have hMfp : Mfp (2 + n) (2 * t) = 4 * prodCountMod2 (n + 1) t := by
    have htmp : Mfp ((n + 1) + 1) (2 * t) = 4 * prodCountMod2 (n + 1) t := by
      simpa [Nat.add_assoc] using Mfp_even_target (n + 1) t
    simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using htmp
  have hProd : prodCountMod2 (n + 1) t = 2 ^ ((n + 1) - 1) := by
    exact prodCountMod2_odd (n + 1) t (by omega) htOdd
  have hNotDiv : Not (Dvd.dvd (2 ^ (n + 2)) (2 * t)) := by
    intro hDiv
    have h4pow : Dvd.dvd 4 (2 ^ (n + 2)) := four_dvd_two_pow (by omega)
    have h4 : Dvd.dvd 4 (2 * t) := dvd_trans h4pow hDiv
    have hmod0 : (2 * t) % 4 = 0 := Nat.mod_eq_zero_of_dvd h4
    have hmod2 : (2 * t) % 4 = 2 := by simpa using hs2
    omega
  have hvt : v2 t = 0 := by
    exact padicValNat.eq_zero_of_not_dvd (not_two_dvd_of_mod_two_eq_one htOdd)
  have ht0 : t ≠ 0 := by
    intro ht0
    subst ht0
    simp at htOdd
  have hv2 : v2 (2 * t) = 1 := by
    have hmulv : v2 (2 * t) = v2 2 + v2 t := by
      unfold v2
      simpa using (padicValNat.mul (p := 2) (a := 2) (b := t) (by decide) ht0)
    calc
      v2 (2 * t) = v2 2 + v2 t := hmulv
      _ = 1 + 0 := by simp [v2, hvt]
      _ = 1 := by simp
  have hNotDiv' : Not (Dvd.dvd (2 ^ (2 + n)) (2 * t)) := by
    simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using hNotDiv
  have hM : M (2 + n) (2 * t) = 2 ^ (2 + n) := by
    calc
      M (2 + n) (2 * t) = v2 (2 * t) * 2 ^ (2 + n) := by
        simp [M, hNotDiv']
      _ = 2 ^ (2 + n) := by simp [hv2]
  calc
    Mfp (2 + n) (2 * t) = 4 * prodCountMod2 (n + 1) t := hMfp
    _ = 4 * 2 ^ ((n + 1) - 1) := by rw [hProd]
    _ = 2 ^ (2 + n) := by
      simp [Nat.pow_add, Nat.mul_assoc, Nat.mul_comm, Nat.mul_left_comm]
    _ = M (2 + n) (2 * t) := by symm; exact hM

theorem Mfp_eq_M_of_not_mod4_zero
    (m s : Nat) (hm : 2 <= m) (h4 : s % 4 ≠ 0) :
    Mfp m s = M m s := by
  have hm1 : 1 <= m := by omega
  have hlt : s % 4 < 4 := Nat.mod_lt _ (by decide)
  interval_cases hmod : s % 4
  · exact (h4 rfl).elim
  · have hodd : s % 2 = 1 := by omega
    exact Mfp_eq_M_on_odd m s hm1 hodd
  · exact Mfp_eq_M_of_mod4_eq_two m s hm hmod
  · have hodd : s % 2 = 1 := by omega
    exact Mfp_eq_M_on_odd m s hm1 hodd

theorem Mfp_eq_M_of_mod4_eq_zero_and_not_pow_two_dvd
    (m s : Nat) (hm : 2 <= m) (h4 : s % 4 = 0) (hNotDiv : ¬ 2 ^ m ∣ s) :
    Mfp m s = M m s := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_add_of_le hm
  have hsEven : s % 2 = 0 := by omega
  rcases Nat.dvd_of_mod_eq_zero hsEven with ⟨t, rfl⟩
  have ht0 : t ≠ 0 := by
    intro ht0
    subst ht0
    exact hNotDiv (dvd_zero _)
  have hs0 : 2 * t ≠ 0 := Nat.mul_ne_zero (by decide) ht0
  have hvtMul : v2 (2 * t) = v2 t + 1 := by
    have hmulv : v2 (2 * t) = v2 2 + v2 t := by
      unfold v2
      simpa using (padicValNat.mul (p := 2) (a := 2) (b := t) (by decide) ht0)
    calc
      v2 (2 * t) = v2 2 + v2 t := hmulv
      _ = 1 + v2 t := by simp [v2]
      _ = v2 t + 1 := by omega
  have hv2lt : v2 (2 * t) < n + 2 := by
    by_contra hcontra
    have hle : n + 2 ≤ v2 (2 * t) := Nat.le_of_not_lt hcontra
    exact hNotDiv ((padicValNat_dvd_iff_le (p := 2) hs0).2 (by simpa [Nat.add_comm] using hle))
  have hvtlt : v2 t < n + 1 := by
    have htmp : v2 t + 1 < n + 2 := by simpa [hvtMul] using hv2lt
    omega
  have hProd : prodCountMod2 (n + 1) t = (v2 t + 1) * 2 ^ ((n + 1) - 1) := by
    exact prodCountMod2_of_v2_lt (n + 1) t (by omega) ht0 hvtlt
  have hM : M (2 + n) (2 * t) = (v2 t + 1) * 2 ^ (2 + n) := by
    exact M_intermediate_valuation (m := 2 + n) (v := v2 t + 1) (s := 2 * t)
      (by omega) (by omega) (by simpa [hvtMul])
  calc
    Mfp (2 + n) (2 * t) = 4 * prodCountMod2 (n + 1) t := by
      simpa [Nat.add_assoc, Nat.add_comm, Nat.add_left_comm] using Mfp_even_target (n + 1) t
    _ = 4 * ((v2 t + 1) * 2 ^ ((n + 1) - 1)) := by rw [hProd]
    _ = (v2 t + 1) * 2 ^ (2 + n) := by
          have hpow : 4 * 2 ^ ((n + 1) - 1) = 2 ^ (2 + n) := by
            calc
              4 * 2 ^ ((n + 1) - 1) = 4 * 2 ^ n := by simp
              _ = 2 ^ 2 * 2 ^ n := by simp
              _ = 2 ^ (2 + n) := by rw [Nat.pow_add]
          calc
            4 * ((v2 t + 1) * 2 ^ ((n + 1) - 1))
                = (v2 t + 1) * (4 * 2 ^ ((n + 1) - 1)) := by ring_nf
            _ = (v2 t + 1) * 2 ^ (2 + n) := by rw [hpow]
    _ = M (2 + n) (2 * t) := by symm; exact hM

theorem Mfp_eq_M (m s : Nat) (hm : 2 <= m) :
    Mfp m s = M m s := by
  by_cases hs : Dvd.dvd (2 ^ m) s
  · exact Mfp_eq_M_of_pow_two_dvd m s hm hs
  · by_cases h4 : s % 4 = 0
    · exact Mfp_eq_M_of_mod4_eq_zero_and_not_pow_two_dvd m s hm h4 hs
    · exact Mfp_eq_M_of_not_mod4_zero m s hm h4

theorem Mfp_eq_M_level0 (s : Nat) :
    Mfp 0 s = M 0 s := by
  have hs0 : (s : Z2Pow 0) = 0 := by
    change ((s : Nat) : ZMod (2 ^ 0)) = 0
    exact (ZMod.natCast_eq_zero_iff s (2 ^ 0)).2 (by simp)
  have hMfp : Mfp 0 s = 1 := by
    calc
      Mfp 0 s = Fintype.card {xy : Z2Pow 0 × Z2Pow 0 //
          ((2 : Z2Pow 0) * xy.1 * xy.2) = (s : Z2Pow 0)} := rfl
      _ = Fintype.card {xy : Z2Pow 0 × Z2Pow 0 //
          ((2 : Z2Pow 0) * xy.1 * xy.2) = 0} := by simp [hs0]
      _ = 1 := by native_decide
  have hM : M 0 s = 1 := by
    have hDiv : Dvd.dvd (2 ^ 0) s := by
      simpa using (dvd_refl s)
    simpa [M, hDiv]
  omega

theorem Mfp_eq_M_level1 (s : Nat) :
    Mfp 1 s = M 1 s := by
  by_cases hsOdd : s % 2 = 1
  · exact Mfp_eq_M_on_odd 1 s (by decide) hsOdd
  · have hsEven : s % 2 = 0 := by omega
    rcases Nat.dvd_of_mod_eq_zero hsEven with ⟨t, rfl⟩
    have hProd0 : prodCountMod2 0 t = 1 := by
      have ht0 : (t : Z2Pow 0) = 0 := by
        change ((t : Nat) : ZMod (2 ^ 0)) = 0
        exact (ZMod.natCast_eq_zero_iff t (2 ^ 0)).2 (by simp)
      calc
        prodCountMod2 0 t = Fintype.card {xy : Z2Pow 0 × Z2Pow 0 // xy.1 * xy.2 = (t : Z2Pow 0)} := rfl
        _ = Fintype.card {xy : Z2Pow 0 × Z2Pow 0 // xy.1 * xy.2 = 0} := by simp [ht0]
        _ = 1 := by native_decide
    have hMfp : Mfp 1 (2 * t) = 4 := by
      calc
        Mfp 1 (2 * t) = 4 * prodCountMod2 0 t := by
          simpa using Mfp_even_target 0 t
        _ = 4 := by simp [hProd0]
    have hDiv : Dvd.dvd (2 ^ 1) (2 * t) := by
      simpa using (dvd_mul_right 2 t)
    have hM : M 1 (2 * t) = 4 := by
      simpa [M, hDiv]
    simpa [hM] using hMfp

theorem Mfp_eq_M_all (m s : Nat) :
    Mfp m s = M m s := by
  cases m with
  | zero =>
      simpa using Mfp_eq_M_level0 s
  | succ m =>
      cases m with
      | zero =>
          simpa using Mfp_eq_M_level1 s
      | succ n =>
          have hm : 2 <= Nat.succ (Nat.succ n) := by omega
          simpa using Mfp_eq_M (Nat.succ (Nat.succ n)) s hm
abbrev AfpEvenLiftSol (n s : Nat) : Type :=
  {xy : Z2Pow (n + 1) × Z2Pow (n + 1) //
    truncHom n (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2) = (s : Z2Pow n)}

abbrev AfpTruncSol (n s : Nat) : Type :=
  {xy : Z2Pow n × Z2Pow n //
    xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2 = (s : Z2Pow n)}

def truncAfpEvenLift (n s : Nat) : AfpEvenLiftSol n s → AfpTruncSol n s := by
  intro x
  refine ⟨(truncHom n x.1.1, truncHom n x.1.2), ?_⟩
  calc
    truncHom n x.1.1 * truncHom n x.1.1
          + truncHom n x.1.1 * truncHom n x.1.2
          + truncHom n x.1.2 * truncHom n x.1.2
        = truncHom n (x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2) := by
            simp [map_mul, map_add]
    _ = (s : Z2Pow n) := x.2

def liftAfpTruncSol (n s : Nat) : AfpTruncSol n s → AfpEvenLiftSol n s := by
  intro y
  refine ⟨(liftCoord n y.1.1, liftCoord n y.1.2), ?_⟩
  calc
    truncHom n
        (liftCoord n y.1.1 * liftCoord n y.1.1
            + liftCoord n y.1.1 * liftCoord n y.1.2
            + liftCoord n y.1.2 * liftCoord n y.1.2)
        = truncHom n (liftCoord n y.1.1 * liftCoord n y.1.1)
            + truncHom n (liftCoord n y.1.1 * liftCoord n y.1.2)
            + truncHom n (liftCoord n y.1.2 * liftCoord n y.1.2) := by
              simp [map_add]
    _ = truncHom n (liftCoord n y.1.1) * truncHom n (liftCoord n y.1.1)
            + truncHom n (liftCoord n y.1.1) * truncHom n (liftCoord n y.1.2)
            + truncHom n (liftCoord n y.1.2) * truncHom n (liftCoord n y.1.2) := by
              simp [map_mul]
    _ = y.1.1 * y.1.1 + y.1.1 * y.1.2 + y.1.2 * y.1.2 := by
          simp [truncHom_liftCoord]
    _ = (s : Z2Pow n) := y.2

lemma truncAfpEvenLift_liftAfpTruncSol (n s : Nat) (y : AfpTruncSol n s) :
    truncAfpEvenLift n s (liftAfpTruncSol n s y) = y := by
  apply Subtype.ext
  ext <;> simp [truncAfpEvenLift, liftAfpTruncSol, truncHom_liftCoord]

theorem truncAfpEvenLift_surjective (n s : Nat) :
    Function.Surjective (truncAfpEvenLift n s) := by
  intro y
  exact ⟨liftAfpTruncSol n s y, truncAfpEvenLift_liftAfpTruncSol n s y⟩

abbrev AfpEvenLiftFiber (n s : Nat) (y : AfpTruncSol n s) : Type :=
  {x : AfpEvenLiftSol n s // truncAfpEvenLift n s x = y}

def afpEvenLiftFiberEquivCoord (n s : Nat) (y : AfpTruncSol n s) :
    AfpEvenLiftFiber n s y ≃ CoordFiber n y.1.1 × CoordFiber n y.1.2 where
  toFun x := by
    rcases x with ⟨x, hx⟩
    have hxy : (truncHom n x.1.1, truncHom n x.1.2) = y.1 := by
      exact congrArg Subtype.val hx
    have h1 : truncHom n x.1.1 = y.1.1 := by simpa using congrArg Prod.fst hxy
    have h2 : truncHom n x.1.2 = y.1.2 := by simpa using congrArg Prod.snd hxy
    exact (⟨x.1.1, h1⟩, ⟨x.1.2, h2⟩)
  invFun z := by
    rcases z with ⟨u, v⟩
    refine ⟨⟨(u.1, v.1), ?_⟩, ?_⟩
    · calc
        truncHom n (u.1 * u.1 + u.1 * v.1 + v.1 * v.1)
            = truncHom n (u.1 * u.1) + truncHom n (u.1 * v.1) + truncHom n (v.1 * v.1) := by
                simp [map_add]
        _ = truncHom n u.1 * truncHom n u.1
              + truncHom n u.1 * truncHom n v.1
              + truncHom n v.1 * truncHom n v.1 := by
                simp [map_mul]
        _ = y.1.1 * y.1.1 + y.1.1 * y.1.2 + y.1.2 * y.1.2 := by
              simp [u.2, v.2]
        _ = (s : Z2Pow n) := y.2
    · apply Subtype.ext
      ext <;> simp [truncAfpEvenLift, u.2, v.2]
  left_inv x := by
    rcases x with ⟨x, hx⟩
    apply Subtype.ext
    apply Subtype.ext
    rfl
  right_inv z := by
    rcases z with ⟨u, v⟩
    apply Prod.ext <;> apply Subtype.ext <;> rfl

lemma card_AfpEvenLiftFiber (n s : Nat) (y : AfpTruncSol n s) :
    Fintype.card (AfpEvenLiftFiber n s y) = 4 := by
  classical
  calc
    Fintype.card (AfpEvenLiftFiber n s y)
        = Fintype.card (CoordFiber n y.1.1 × CoordFiber n y.1.2) := by
            exact Fintype.card_congr (afpEvenLiftFiberEquivCoord n s y)
    _ = Fintype.card (CoordFiber n y.1.1) * Fintype.card (CoordFiber n y.1.2) := by simp
    _ = 4 := by simp [card_coordFiber]

set_option maxHeartbeats 400000 in
lemma card_AfpEvenLiftSol (n s : Nat) :
    Fintype.card (AfpEvenLiftSol n s) = 4 * Fintype.card (AfpTruncSol n s) := by
  classical
  have hMaps : Set.MapsTo (truncAfpEvenLift n s) (↑(Finset.univ : Finset (AfpEvenLiftSol n s)))
      (↑(Finset.univ : Finset (AfpTruncSol n s))) := by
    intro x hx
    simp
  have hsum :=
    Finset.card_eq_sum_card_fiberwise
      (f := truncAfpEvenLift n s) (s := Finset.univ) (t := Finset.univ) hMaps
  calc
    Fintype.card (AfpEvenLiftSol n s)
        = ∑ y : AfpTruncSol n s,
            (Finset.univ.filter (fun x : AfpEvenLiftSol n s => truncAfpEvenLift n s x = y)).card := by
          change Finset.univ.card
              = ∑ y : AfpTruncSol n s,
                  (Finset.univ.filter (fun x : AfpEvenLiftSol n s => truncAfpEvenLift n s x = y)).card
          exact hsum
    _ = ∑ y : AfpTruncSol n s, Fintype.card (AfpEvenLiftFiber n s y) := by
          refine Finset.sum_congr rfl ?_
          intro y hy
          change (Finset.univ.filter (fun x : AfpEvenLiftSol n s => truncAfpEvenLift n s x = y)).card
              = Fintype.card (AfpEvenLiftFiber n s y)
          simpa [AfpEvenLiftFiber] using
            (Fintype.card_subtype
              (p := fun x : AfpEvenLiftSol n s => truncAfpEvenLift n s x = y)).symm
    _ = ∑ y : AfpTruncSol n s, 4 := by
          refine Finset.sum_congr rfl ?_
          intro y hy
          exact card_AfpEvenLiftFiber n s y
    _ = 4 * Fintype.card (AfpTruncSol n s) := by
          simpa [Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc]

lemma card_AfpEvenLiftSol_as_sum (n s : Nat) :
    Fintype.card (AfpEvenLiftSol n s)
      = Fintype.card (AfpTruncSol (n + 1) s)
          + Fintype.card (AfpTruncSol (n + 1) (s + 2 ^ n)) := by
  let p : (Z2Pow (n + 1) × Z2Pow (n + 1)) → Prop :=
    fun xy => xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2 = (s : Z2Pow (n + 1))
  let q : (Z2Pow (n + 1) × Z2Pow (n + 1)) → Prop :=
    fun xy => xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2 = ((s + 2 ^ n : Nat) : Z2Pow (n + 1))
  have hpq : ∀ xy : Z2Pow (n + 1) × Z2Pow (n + 1),
      truncHom n (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2) = (s : Z2Pow n) ↔ p xy ∨ q xy := by
    intro xy
    constructor
    · intro htr
      exact truncHom_eq_natCast_or_natCast_add_pow n s
        (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2) htr
    · intro h
      rcases h with hp | hq
      · calc
          truncHom n (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2)
              = truncHom n ((s : Nat) : Z2Pow (n + 1)) := by simpa [p] using congrArg (truncHom n) hp
          _ = (s : Z2Pow n) := truncHom_natCast n s
      · calc
          truncHom n (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2)
              = truncHom n (((s + 2 ^ n : Nat) : Nat) : Z2Pow (n + 1)) := by
                  simpa [q] using congrArg (truncHom n) hq
          _ = (s : Z2Pow n) := truncHom_natCast_add_pow n s
  have hdisj : ∀ xy : Z2Pow (n + 1) × Z2Pow (n + 1), p xy → q xy → False := by
    intro xy hp hq
    have hEq : (s : Z2Pow (n + 1)) = ((s + 2 ^ n : Nat) : Z2Pow (n + 1)) := hp.symm.trans hq
    have hEq' : (s : Z2Pow (n + 1)) + ((2 ^ n : Nat) : Z2Pow (n + 1))
        = (s : Z2Pow (n + 1)) := by
      simpa [Nat.cast_add, add_assoc, add_comm, add_left_comm] using hEq.symm
    have hTop0 : ((2 ^ n : Nat) : Z2Pow (n + 1)) = 0 := by
      have htmp : (s : Z2Pow (n + 1)) + ((2 ^ n : Nat) : Z2Pow (n + 1))
          = (s : Z2Pow (n + 1)) + 0 := by
            simpa using hEq'
      exact add_left_cancel htmp
    exact topBit_nonzero n hTop0
  have hEquivOr :
      AfpEvenLiftSol n s ≃ {xy : Z2Pow (n + 1) × Z2Pow (n + 1) // p xy ∨ q xy} := by
    refine
      { toFun := ?_
        invFun := ?_
        left_inv := ?_
        right_inv := ?_ }
    · intro x
      exact ⟨x.1, (hpq x.1).1 x.2⟩
    · intro x
      exact ⟨x.1, (hpq x.1).2 x.2⟩
    · intro x
      cases x
      rfl
    · intro x
      cases x
      rfl
  calc
    Fintype.card (AfpEvenLiftSol n s)
        = Fintype.card {xy : Z2Pow (n + 1) × Z2Pow (n + 1) // p xy ∨ q xy} := by
            exact Fintype.card_congr hEquivOr
    _ = Fintype.card (Sum {xy : Z2Pow (n + 1) × Z2Pow (n + 1) // p xy}
          {xy : Z2Pow (n + 1) × Z2Pow (n + 1) // q xy}) := by
          exact Fintype.card_congr (subtypeOrEquivSum p q hdisj)
    _ = Fintype.card {xy : Z2Pow (n + 1) × Z2Pow (n + 1) // p xy}
          + Fintype.card {xy : Z2Pow (n + 1) × Z2Pow (n + 1) // q xy} := by
            simp
    _ = Fintype.card (AfpTruncSol (n + 1) s)
          + Fintype.card (AfpTruncSol (n + 1) (s + 2 ^ n)) := by
            unfold AfpTruncSol p q
            rfl

theorem AfpTrunc_lift_partition (n s : Nat) :
    Fintype.card (AfpTruncSol (n + 1) s)
      + Fintype.card (AfpTruncSol (n + 1) (s + 2 ^ n))
      = 4 * Fintype.card (AfpTruncSol n s) := by
  calc
    Fintype.card (AfpTruncSol (n + 1) s)
        + Fintype.card (AfpTruncSol (n + 1) (s + 2 ^ n))
      = Fintype.card (AfpEvenLiftSol n s) := (card_AfpEvenLiftSol_as_sum n s).symm
    _ = 4 * Fintype.card (AfpTruncSol n s) := card_AfpEvenLiftSol n s

theorem AfpTrunc_half_lift_of_split_eq
    (n s : Nat)
    (hSplitEq :
      Fintype.card (AfpTruncSol (n + 1) s)
        = Fintype.card (AfpTruncSol (n + 1) (s + 2 ^ n))) :
    Fintype.card (AfpTruncSol (n + 1) s) = 2 * Fintype.card (AfpTruncSol n s) := by
  have hsum := AfpTrunc_lift_partition n s
  have htwo :
      2 * Fintype.card (AfpTruncSol (n + 1) s)
        = 4 * Fintype.card (AfpTruncSol n s) := by
    calc
      2 * Fintype.card (AfpTruncSol (n + 1) s)
          = Fintype.card (AfpTruncSol (n + 1) s)
              + Fintype.card (AfpTruncSol (n + 1) s) := by omega
      _ = Fintype.card (AfpTruncSol (n + 1) s)
            + Fintype.card (AfpTruncSol (n + 1) (s + 2 ^ n)) := by simp [hSplitEq]
      _ = 4 * Fintype.card (AfpTruncSol n s) := hsum
  have htwo' :
      2 * Fintype.card (AfpTruncSol (n + 1) s)
        = 2 * (2 * Fintype.card (AfpTruncSol n s)) := by
    calc
      2 * Fintype.card (AfpTruncSol (n + 1) s)
          = 4 * Fintype.card (AfpTruncSol n s) := htwo
      _ = 2 * (2 * Fintype.card (AfpTruncSol n s)) := by ring
  exact Nat.eq_of_mul_eq_mul_left (by decide : 0 < 2) htwo'

def AfpEvenEquivLiftSol (n s : Nat) :
    {xy : Z2Pow (n + 1) × Z2Pow (n + 1) //
      ((2 : Z2Pow (n + 1)) * (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2))
        = ((2 * s : Nat) : Z2Pow (n + 1))} ≃ AfpEvenLiftSol n s where
  toFun x := by
    refine ⟨x.1, ?_⟩
    exact
      (two_mul_eq_iff_trunc n s (x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2)).1 x.2
  invFun x := by
    refine ⟨x.1, ?_⟩
    exact
      (two_mul_eq_iff_trunc n s (x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2)).2 x.2
  left_inv x := by
    cases x
    rfl
  right_inv x := by
    cases x
    rfl

theorem Afp_even_target
    (n s : Nat) :
    Afp (n + 1) (2 * s) = Fintype.card (AfpEvenLiftSol n s) := by
  calc
    Afp (n + 1) (2 * s) = Fintype.card (AfpEvenLiftSol n s) := by
      exact Fintype.card_congr (AfpEvenEquivLiftSol n s)

theorem Afp_even_target_card_formula
    (n s : Nat) :
    Afp (n + 1) (2 * s) = 4 * Fintype.card (AfpTruncSol n s) := by
  calc
    Afp (n + 1) (2 * s) = Fintype.card (AfpEvenLiftSol n s) := Afp_even_target n s
    _ = 4 * Fintype.card (AfpTruncSol n s) := card_AfpEvenLiftSol n s

lemma zmod2_eq_zero_or_one (a : ZMod 2) : Or (a = 0) (a = 1) := by
  have hcases : Or (a.val = 0) (a.val = 1) := by
    have hlt : a.val < 2 := ZMod.val_lt a
    omega
  cases hcases with
  | inl h0 =>
      exact Or.inl (by
        calc
          a = ((a.val : Nat) : ZMod 2) := by symm; exact ZMod.natCast_zmod_val a
          _ = 0 := by simp [h0])
  | inr h1 =>
      exact Or.inr (by
        calc
          a = ((a.val : Nat) : ZMod 2) := by symm; exact ZMod.natCast_zmod_val a
          _ = 1 := by simp [h1])

lemma val_even_of_mod2Cast_eq_zero {m : Nat} (hm : 1 <= m)
    (u : Z2Pow m) (hu : mod2Cast hm u = 0) :
    u.val % 2 = 0 := by
  have hcases : Or (u.val % 2 = 0) (u.val % 2 = 1) := by
    exact Nat.mod_two_eq_zero_or_one u.val
  cases hcases with
  | inl h0 => exact h0
  | inr h1 =>
      exfalso
      have hu1 : mod2Cast hm u = 1 := mod2Cast_eq_one_of_val_odd hm u h1
      have h01 : (0 : ZMod 2) = 1 := by simpa [hu] using hu1
      exact zero_ne_one h01

lemma val_odd_add_topBit_iff {n : Nat} (hn : 1 ≤ n) (u : Z2Pow (n + 1)) :
    (u + ((2 ^ n : Nat) : Z2Pow (n + 1))).val % 2 = 1 ↔ u.val % 2 = 1 := by
  have hm : 1 ≤ n + 1 := by omega
  let d : Z2Pow (n + 1) := ((2 ^ n : Nat) : Z2Pow (n + 1))
  have hd0 : mod2Cast hm d = 0 := by
    calc
      mod2Cast hm d = ((2 ^ n : Nat) : ZMod 2) := by
            simpa [d] using mod2Cast_natCast (m := n + 1) (k := 2 ^ n) hm
      _ = 0 := by
            have hdiv : 2 ∣ 2 ^ n := two_dvd_two_pow hn
            exact (ZMod.natCast_eq_zero_iff (2 ^ n) 2).2 hdiv
  have hmap : mod2Cast hm (u + d) = mod2Cast hm u := by
    calc
      mod2Cast hm (u + d) = mod2Cast hm u + mod2Cast hm d := by simp [map_add]
      _ = mod2Cast hm u + 0 := by rw [hd0]
      _ = mod2Cast hm u := by simp
  constructor
  · intro huOdd
    have hu1 : mod2Cast hm (u + d) = 1 := mod2Cast_eq_one_of_val_odd hm (u + d) huOdd
    have hu1' : mod2Cast hm u = 1 := by simpa [hmap] using hu1
    exact val_odd_of_mod2Cast_eq_one hm u hu1'
  · intro huOdd
    have hu1 : mod2Cast hm u = 1 := mod2Cast_eq_one_of_val_odd hm u huOdd
    have hu1' : mod2Cast hm (u + d) = 1 := by simpa [hmap] using hu1
    exact val_odd_of_mod2Cast_eq_one hm (u + d) hu1'

lemma topBit_add_topBit_zero (n : Nat) :
    ((2 ^ n : Nat) : Z2Pow (n + 1)) + ((2 ^ n : Nat) : Z2Pow (n + 1)) = 0 := by
  calc
    ((2 ^ n : Nat) : Z2Pow (n + 1)) + ((2 ^ n : Nat) : Z2Pow (n + 1))
        = ((2 ^ n + 2 ^ n : Nat) : Z2Pow (n + 1)) := by simp [Nat.cast_add]
    _ = ((2 * 2 ^ n : Nat) : Z2Pow (n + 1)) := by
          congr
          ring
    _ = ((2 ^ (n + 1) : Nat) : Z2Pow (n + 1)) := by
          simp [pow_succ, Nat.mul_comm]
    _ = 0 := ZMod.natCast_self (2 ^ (n + 1))

def afpSplitCore (n : Nat) (xy : Z2Pow (n + 1) × Z2Pow (n + 1)) :
    Z2Pow (n + 1) × Z2Pow (n + 1) :=
  if xy.1.val % 2 = 1 then
    (xy.1, xy.2 + ((2 ^ n : Nat) : Z2Pow (n + 1)))
  else
    (xy.1 + ((2 ^ n : Nat) : Z2Pow (n + 1)), xy.2)

lemma afpSplitCore_involutive
    (n : Nat) (hn : 1 ≤ n) (xy : Z2Pow (n + 1) × Z2Pow (n + 1)) :
    afpSplitCore n (afpSplitCore n xy) = xy := by
  let d : Z2Pow (n + 1) := ((2 ^ n : Nat) : Z2Pow (n + 1))
  by_cases hOdd : xy.1.val % 2 = 1
  · have hsum :
        ((xy.2 + d) + d) = xy.2 := by
      calc
        (xy.2 + d) + d = xy.2 + (d + d) := by ac_rfl
        _ = xy.2 + 0 := by rw [topBit_add_topBit_zero n]
        _ = xy.2 := by simp
    calc
      afpSplitCore n (afpSplitCore n xy)
          = afpSplitCore n (xy.1, xy.2 + d) := by simp [afpSplitCore, hOdd, d]
      _ = (xy.1, (xy.2 + d) + d) := by simp [afpSplitCore, hOdd, d]
      _ = (xy.1, xy.2) := by simp [hsum]
      _ = xy := by cases xy <;> rfl
  · have hNotOdd' : ¬ (xy.1 + d).val % 2 = 1 := by
      intro h'
      exact hOdd ((val_odd_add_topBit_iff hn xy.1).1 (by simpa [d] using h'))
    have hsum :
        ((xy.1 + d) + d) = xy.1 := by
      calc
        (xy.1 + d) + d = xy.1 + (d + d) := by ac_rfl
        _ = xy.1 + 0 := by rw [topBit_add_topBit_zero n]
        _ = xy.1 := by simp
    calc
      afpSplitCore n (afpSplitCore n xy)
          = afpSplitCore n (xy.1 + d, xy.2) := by simp [afpSplitCore, hOdd, d]
      _ = ((xy.1 + d) + d, xy.2) := by
            unfold afpSplitCore
            rw [if_neg hNotOdd']
      _ = (xy.1, xy.2) := by simp [hsum]
      _ = xy := by cases xy <;> rfl

lemma afpSplitCore_injective (n : Nat) (hn : 1 ≤ n) :
    Function.Injective (afpSplitCore n) := by
  intro x y hxy
  have hxy' : afpSplitCore n (afpSplitCore n x) = afpSplitCore n (afpSplitCore n y) := by
    simpa [hxy]
  simpa [afpSplitCore_involutive n hn x, afpSplitCore_involutive n hn y] using hxy'

lemma afpTruncSol_has_odd_coord
    (n a : Nat) (hn : 1 ≤ n) (haOdd : a % 2 = 1)
    (x : AfpTruncSol n a) :
    x.1.1.val % 2 = 1 ∨ x.1.2.val % 2 = 1 := by
  by_contra hNoOdd
  have hxNotOdd : x.1.1.val % 2 ≠ 1 := by
    intro hx1
    exact hNoOdd (Or.inl hx1)
  have hyNotOdd : x.1.2.val % 2 ≠ 1 := by
    intro hy1
    exact hNoOdd (Or.inr hy1)
  have hxEven : x.1.1.val % 2 = 0 := by
    rcases Nat.mod_two_eq_zero_or_one x.1.1.val with hx0 | hx1
    · exact hx0
    · exact (hxNotOdd hx1).elim
  have hyEven : x.1.2.val % 2 = 0 := by
    rcases Nat.mod_two_eq_zero_or_one x.1.2.val with hy0 | hy1
    · exact hy0
    · exact (hyNotOdd hy1).elim
  have hx0 : mod2Cast hn x.1.1 = 0 := by
    calc
      mod2Cast hn x.1.1 = (x.1.1.val : ZMod 2) := mod2Cast_eq_natCast_val hn x.1.1
      _ = 0 := by
            exact (ZMod.natCast_eq_zero_iff x.1.1.val 2).2 (Nat.dvd_of_mod_eq_zero hxEven)
  have hy0 : mod2Cast hn x.1.2 = 0 := by
    calc
      mod2Cast hn x.1.2 = (x.1.2.val : ZMod 2) := mod2Cast_eq_natCast_val hn x.1.2
      _ = 0 := by
            exact (ZMod.natCast_eq_zero_iff x.1.2.val 2).2 (Nat.dvd_of_mod_eq_zero hyEven)
  have hleft0 : mod2Cast hn (x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2) = 0 := by
    calc
      mod2Cast hn (x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2)
          = mod2Cast hn x.1.1 * mod2Cast hn x.1.1
              + mod2Cast hn x.1.1 * mod2Cast hn x.1.2
              + mod2Cast hn x.1.2 * mod2Cast hn x.1.2 := by
                simp [map_add, map_mul]
      _ = 0 := by simp [hx0, hy0]
  have hright1 : mod2Cast hn ((a : Nat) : Z2Pow n) = 1 := by
    calc
      mod2Cast hn ((a : Nat) : Z2Pow n) = (a : ZMod 2) := by
            simpa using mod2Cast_natCast (m := n) (k := a) hn
      _ = 1 := natCast_zmod_of_mod_eq 2 a 1 haOdd
  have hmap : mod2Cast hn (x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2)
      = mod2Cast hn ((a : Nat) : Z2Pow n) := by
    simpa using congrArg (mod2Cast hn) x.2
  have h01 : (0 : ZMod 2) = 1 := by
    calc
      (0 : ZMod 2) = mod2Cast hn (x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2) := by
            symm
            exact hleft0
      _ = mod2Cast hn ((a : Nat) : Z2Pow n) := hmap
      _ = 1 := hright1
  exact zero_ne_one h01

lemma afpSplitCore_toggles_target
    (n a : Nat) (hn : 1 ≤ n) (haOdd : a % 2 = 1)
    (x : AfpTruncSol (n + 1) a) :
    (afpSplitCore n x.1).1 * (afpSplitCore n x.1).1
      + (afpSplitCore n x.1).1 * (afpSplitCore n x.1).2
      + (afpSplitCore n x.1).2 * (afpSplitCore n x.1).2
      = ((a + 2 ^ n : Nat) : Z2Pow (n + 1)) := by
  let d : Z2Pow (n + 1) := ((2 ^ n : Nat) : Z2Pow (n + 1))
  have h2d : (2 : Z2Pow (n + 1)) * d = 0 := by
    calc
      (2 : Z2Pow (n + 1)) * d = ((2 * 2 ^ n : Nat) : Z2Pow (n + 1)) := by
            simp [d, Nat.cast_mul]
      _ = ((2 ^ (n + 1) : Nat) : Z2Pow (n + 1)) := by
            simp [pow_succ, Nat.mul_comm]
      _ = 0 := ZMod.natCast_self (2 ^ (n + 1))
  have hdd : d * d = 0 := by
    have hle : n + 1 ≤ n + n := by omega
    have hdiv : 2 ^ (n + 1) ∣ (2 ^ n) * (2 ^ n) := by
      simpa [Nat.pow_add] using (Nat.pow_dvd_pow 2 hle)
    rcases hdiv with ⟨q, hq⟩
    calc
      d * d = (((2 ^ n) * (2 ^ n) : Nat) : Z2Pow (n + 1)) := by
            simp [d, Nat.cast_mul]
      _ = (((2 ^ (n + 1)) * q : Nat) : Z2Pow (n + 1)) := by rw [hq]
      _ = 0 := by simp [Nat.cast_mul, Nat.mul_comm]
  have hOddCoord : x.1.1.val % 2 = 1 ∨ x.1.2.val % 2 = 1 :=
    afpTruncSol_has_odd_coord (n + 1) a (by omega) haOdd x
  by_cases hxOdd : x.1.1.val % 2 = 1
  · have hxd : x.1.1 * d = d := by
      calc
        x.1.1 * d = d * x.1.1 := by ac_rfl
        _ = d := by
              simpa [d] using topBit_mul_of_val_odd (n := n) x.1.1 hxOdd
    have hsq : (x.1.2 + d) * (x.1.2 + d) = x.1.2 * x.1.2 := by
      calc
        (x.1.2 + d) * (x.1.2 + d)
            = x.1.2 * x.1.2 + (2 : Z2Pow (n + 1)) * (x.1.2 * d) + d * d := by ring
        _ = x.1.2 * x.1.2 + 0 + 0 := by
              have h2term : (2 : Z2Pow (n + 1)) * (x.1.2 * d) = 0 := by
                calc
                  (2 : Z2Pow (n + 1)) * (x.1.2 * d)
                      = ((2 : Z2Pow (n + 1)) * d) * x.1.2 := by ring
                  _ = 0 := by simp [h2d]
              simp [h2term, hdd]
        _ = x.1.2 * x.1.2 := by simp
    calc
      (afpSplitCore n x.1).1 * (afpSplitCore n x.1).1
          + (afpSplitCore n x.1).1 * (afpSplitCore n x.1).2
          + (afpSplitCore n x.1).2 * (afpSplitCore n x.1).2
        = x.1.1 * x.1.1 + x.1.1 * (x.1.2 + d) + (x.1.2 + d) * (x.1.2 + d) := by
              simp [afpSplitCore, hxOdd, d]
      _ = x.1.1 * x.1.1 + (x.1.1 * x.1.2 + x.1.1 * d) + x.1.2 * x.1.2 := by
            simp [mul_add, hsq]
      _ = (x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2) + x.1.1 * d := by ring
      _ = (x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2) + d := by rw [hxd]
      _ = ((a : Z2Pow (n + 1)) + ((2 ^ n : Nat) : Z2Pow (n + 1))) := by simp [x.2, d]
      _ = ((a + 2 ^ n : Nat) : Z2Pow (n + 1)) := by simp [Nat.cast_add, add_comm]
  · have hyOdd : x.1.2.val % 2 = 1 := by
      rcases hOddCoord with hx | hy
      · exact (hxOdd hx).elim
      · exact hy
    have hyd : d * x.1.2 = d := by
      simpa [d] using topBit_mul_of_val_odd (n := n) x.1.2 hyOdd
    have hsq : (x.1.1 + d) * (x.1.1 + d) = x.1.1 * x.1.1 := by
      calc
        (x.1.1 + d) * (x.1.1 + d)
            = x.1.1 * x.1.1 + (2 : Z2Pow (n + 1)) * (x.1.1 * d) + d * d := by ring
        _ = x.1.1 * x.1.1 + 0 + 0 := by
              have h2term : (2 : Z2Pow (n + 1)) * (x.1.1 * d) = 0 := by
                calc
                  (2 : Z2Pow (n + 1)) * (x.1.1 * d)
                      = ((2 : Z2Pow (n + 1)) * d) * x.1.1 := by ring
                  _ = 0 := by simp [h2d]
              simp [h2term, hdd]
        _ = x.1.1 * x.1.1 := by simp
    calc
      (afpSplitCore n x.1).1 * (afpSplitCore n x.1).1
          + (afpSplitCore n x.1).1 * (afpSplitCore n x.1).2
          + (afpSplitCore n x.1).2 * (afpSplitCore n x.1).2
        = (x.1.1 + d) * (x.1.1 + d) + (x.1.1 + d) * x.1.2 + x.1.2 * x.1.2 := by
              simp [afpSplitCore, hxOdd, d]
      _ = x.1.1 * x.1.1 + (x.1.1 * x.1.2 + d * x.1.2) + x.1.2 * x.1.2 := by
            simp [add_mul, hsq]
      _ = (x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2) + d * x.1.2 := by ring
      _ = (x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2) + d := by rw [hyd]
      _ = ((a : Z2Pow (n + 1)) + ((2 ^ n : Nat) : Z2Pow (n + 1))) := by simp [x.2, d]
      _ = ((a + 2 ^ n : Nat) : Z2Pow (n + 1)) := by simp [Nat.cast_add, add_comm]

def afpTruncSplitMapToPlus
    (n a : Nat) (hn : 1 ≤ n) (haOdd : a % 2 = 1) :
    AfpTruncSol (n + 1) a → AfpTruncSol (n + 1) (a + 2 ^ n)
  | x => ⟨afpSplitCore n x.1, afpSplitCore_toggles_target n a hn haOdd x⟩

def afpTruncSplitMapToBase
    (n a : Nat) (hn : 1 ≤ n) (haOdd : a % 2 = 1) :
    AfpTruncSol (n + 1) (a + 2 ^ n) → AfpTruncSol (n + 1) a
  | x =>
      let hOddPlus : (a + 2 ^ n) % 2 = 1 := by
        have hpowEven : (2 ^ n) % 2 = 0 := Nat.mod_eq_zero_of_dvd (two_dvd_two_pow hn)
        omega
      ⟨afpSplitCore n x.1, by
        calc
          (afpSplitCore n x.1).1 * (afpSplitCore n x.1).1
              + (afpSplitCore n x.1).1 * (afpSplitCore n x.1).2
              + (afpSplitCore n x.1).2 * (afpSplitCore n x.1).2
            = (((a + 2 ^ n) + 2 ^ n : Nat) : Z2Pow (n + 1)) := by
                exact afpSplitCore_toggles_target n (a + 2 ^ n) hn hOddPlus x
          _ = (a : Z2Pow (n + 1)) := by
                have hpow2 : 2 ^ n + 2 ^ n = 2 ^ (n + 1) := by
                  calc
                    2 ^ n + 2 ^ n = 2 * 2 ^ n := by ring
                    _ = 2 ^ (n + 1) := by simp [pow_succ, Nat.mul_comm]
                have hsum : (a + 2 ^ n) + 2 ^ n = a + 2 ^ (n + 1) := by
                  omega
                rw [hsum]
                simp [Nat.cast_add]
      ⟩

lemma afpTruncSplitMapToPlus_injective
    (n a : Nat) (hn : 1 ≤ n) (haOdd : a % 2 = 1) :
    Function.Injective (afpTruncSplitMapToPlus n a hn haOdd) := by
  intro x y hxy
  apply Subtype.ext
  have hcore : afpSplitCore n x.1 = afpSplitCore n y.1 := by
    simpa [afpTruncSplitMapToPlus] using congrArg Subtype.val hxy
  exact afpSplitCore_injective n hn hcore

lemma afpTruncSplitMapToBase_injective
    (n a : Nat) (hn : 1 ≤ n) (haOdd : a % 2 = 1) :
    Function.Injective (afpTruncSplitMapToBase n a hn haOdd) := by
  intro x y hxy
  apply Subtype.ext
  have hcore : afpSplitCore n x.1 = afpSplitCore n y.1 := by
    simpa [afpTruncSplitMapToBase] using congrArg Subtype.val hxy
  exact afpSplitCore_injective n hn hcore

theorem AfpTrunc_split_eq_odd
    (n a : Nat) (hn : 1 ≤ n) (haOdd : a % 2 = 1) :
    Fintype.card (AfpTruncSol (n + 1) a)
      = Fintype.card (AfpTruncSol (n + 1) (a + 2 ^ n)) := by
  have hle1 : Fintype.card (AfpTruncSol (n + 1) a)
      ≤ Fintype.card (AfpTruncSol (n + 1) (a + 2 ^ n)) := by
    exact Fintype.card_le_of_injective
      (afpTruncSplitMapToPlus n a hn haOdd)
      (afpTruncSplitMapToPlus_injective n a hn haOdd)
  have hle2 : Fintype.card (AfpTruncSol (n + 1) (a + 2 ^ n))
      ≤ Fintype.card (AfpTruncSol (n + 1) a) := by
    exact Fintype.card_le_of_injective
      (afpTruncSplitMapToBase n a hn haOdd)
      (afpTruncSplitMapToBase_injective n a hn haOdd)
  exact Nat.le_antisymm hle1 hle2

set_option maxHeartbeats 800000 in
theorem card_AfpTruncSol_odd_closed_form
    (n u : Nat) (hn : 1 ≤ n) (huOdd : u % 2 = 1) :
    Fintype.card (AfpTruncSol n u) = 3 * 2 ^ (n - 1) := by
  obtain ⟨k, rfl⟩ := Nat.exists_eq_add_of_le hn
  induction k with
  | zero =>
      have huCast : (u : Z2Pow 1) = (1 : Z2Pow 1) := by
        simpa using (natCast_zmod_of_mod_eq 2 u 1 huOdd)
      have hcard1 : Fintype.card (AfpTruncSol 1 u) = Fintype.card (AfpTruncSol 1 1) := by
        let e : AfpTruncSol 1 u ≃ AfpTruncSol 1 1 := by
          refine
            { toFun := ?_
              invFun := ?_
              left_inv := ?_
              right_inv := ?_ }
          · intro x
            exact ⟨x.1, by simpa [AfpTruncSol, huCast] using x.2⟩
          · intro x
            exact ⟨x.1, by simpa [AfpTruncSol, huCast] using x.2⟩
          · intro x
            cases x
            rfl
          · intro x
            cases x
            rfl
        exact Fintype.card_congr e
      calc
        Fintype.card (AfpTruncSol (1 + 0) u) = Fintype.card (AfpTruncSol 1 u) := by simp
        _ = Fintype.card (AfpTruncSol 1 1) := hcard1
        _ = 3 := by native_decide
        _ = 3 * 2 ^ ((1 + 0) - 1) := by simp
  | succ k ih =>
      have hSplit : Fintype.card (AfpTruncSol ((1 + k) + 1) u)
          = Fintype.card (AfpTruncSol ((1 + k) + 1) (u + 2 ^ (1 + k))) :=
        AfpTrunc_split_eq_odd (1 + k) u (by omega) huOdd
      have hHalf : Fintype.card (AfpTruncSol ((1 + k) + 1) u)
          = 2 * Fintype.card (AfpTruncSol (1 + k) u) :=
        AfpTrunc_half_lift_of_split_eq (1 + k) u hSplit
      have hidx : 1 + Nat.succ k = (1 + k) + 1 := by omega
      calc
        Fintype.card (AfpTruncSol (1 + Nat.succ k) u)
            = Fintype.card (AfpTruncSol ((1 + k) + 1) u) := by rw [hidx]
        _ = 2 * Fintype.card (AfpTruncSol (1 + k) u) := hHalf
        _ = 2 * (3 * 2 ^ ((1 + k) - 1)) := by rw [ih (by omega)]
        _ = 2 * (3 * 2 ^ k) := by simp
        _ = 3 * 2 ^ (k + 1) := by
              calc
                2 * (3 * 2 ^ k) = 3 * (2 * 2 ^ k) := by ring
                _ = 3 * 2 ^ (k + 1) := by
                      simp [pow_succ, Nat.mul_assoc, Nat.mul_comm, Nat.mul_left_comm]
        _ = 3 * 2 ^ ((1 + Nat.succ k) - 1) := by simp

lemma afpTruncSol_coords_even (n s : Nat) (x y : Z2Pow (n + 1))
    (hxy : x * x + x * y + y * y = ((2 * s : Nat) : Z2Pow (n + 1))) :
    And (x.val % 2 = 0) (y.val % 2 = 0) := by
  have hm : 1 <= n + 1 := Nat.succ_le_succ (Nat.zero_le n)
  let a : ZMod 2 := mod2Cast hm x
  let b : ZMod 2 := mod2Cast hm y
  have hcast := congrArg (mod2Cast hm) hxy
  have hmod : a * a + a * b + b * b = 0 := by
    have hstep : a * a + a * b + b * b = (mod2Cast hm) (((2 * s : Nat) : Z2Pow (n + 1))) := by
      simpa [a, b, map_add, map_mul] using hcast
    have h2 : (mod2Cast hm) (((2 : Nat) : Z2Pow (n + 1))) = 0 := by
      simpa using mod2Cast_natCast (m := n + 1) (k := 2) hm
    calc
      a * a + a * b + b * b = (mod2Cast hm) (((2 * s : Nat) : Z2Pow (n + 1))) := hstep
      _ = (mod2Cast hm) (((2 : Nat) : Z2Pow (n + 1)))
            * (mod2Cast hm) ((s : Nat) : Z2Pow (n + 1)) := by
            simp [Nat.cast_mul, map_mul]
      _ = 0 := by rw [h2]; simp
  have ha0 : a = 0 := by
    cases zmod2_eq_zero_or_one a with
    | inl ha0 => exact ha0
    | inr ha1 =>
        cases zmod2_eq_zero_or_one b with
        | inl hb0 =>
            exfalso
            have h10 : (1 : ZMod 2) = 0 := by simpa [ha1, hb0] using hmod
            exact one_ne_zero h10
        | inr hb1 =>
            exfalso
            have htmp : 1 + 1 + 1 = (0 : ZMod 2) := by simpa [ha1, hb1] using hmod
            have h3 : (3 : ZMod 2) = 0 := by
              norm_num at htmp
              simpa using htmp
            have h3ne : Ne (3 : ZMod 2) 0 := by decide
            exact h3ne h3
  have hbSq : b * b = 0 := by simpa [ha0] using hmod
  have hb0 : b = 0 := by
    exact Or.elim (mul_eq_zero.mp hbSq) (fun h => h) (fun h => h)
  exact And.intro
    (val_even_of_mod2Cast_eq_zero hm x (by simpa [a] using ha0))
    (val_even_of_mod2Cast_eq_zero hm y (by simpa [b] using hb0))

def halfCoord1 (n : Nat) (x : Z2Pow (n + 1)) : Z2Pow n :=
  ((x.val / 2 : Nat) : Z2Pow n)

def doubleCoord1 (n : Nat) (y : Z2Pow n) : Z2Pow (n + 1) :=
  (2 : Z2Pow (n + 1)) * liftCoord n y

lemma halfCoord1_doubleCoord1 (n : Nat) (y : Z2Pow n) :
    halfCoord1 n (doubleCoord1 n y) = y := by
  have hylt : y.val < 2 ^ n := ZMod.val_lt y
  have hlt : 2 * y.val < 2 ^ (n + 1) := by
    have : 2 * y.val < 2 * 2 ^ n := Nat.mul_lt_mul_of_pos_left hylt (by decide)
    simpa [Nat.pow_succ, Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc] using this
  have hval : (doubleCoord1 n y).val = 2 * y.val := by
    calc
      (doubleCoord1 n y).val = (((2 * y.val : Nat) : Nat) : Z2Pow (n + 1)).val := by
        simp [doubleCoord1, liftCoord, Nat.cast_mul]
      _ = 2 * y.val := by
        simpa using (ZMod.val_natCast_of_lt hlt)
  calc
    halfCoord1 n (doubleCoord1 n y) = (((doubleCoord1 n y).val / 2 : Nat) : Z2Pow n) := rfl
    _ = (((2 * y.val) / 2 : Nat) : Z2Pow n) := by rw [hval]
    _ = ((y.val : Nat) : Z2Pow n) := by simp
    _ = y := ZMod.natCast_zmod_val y

lemma doubleCoord1_halfCoord1_of_even (n : Nat) (x : Z2Pow (n + 1))
    (hx : x.val % 2 = 0) :
    doubleCoord1 n (halfCoord1 n x) = x := by
  have hltx : x.val < 2 ^ (n + 1) := ZMod.val_lt x
  have hmul : x.val < 2 * 2 ^ n := by
    simpa [Nat.pow_succ, Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc] using hltx
  have hhalf_lt : x.val / 2 < 2 ^ n := by
    have hmul' : x.val < 2 ^ n * 2 := by
      simpa [Nat.mul_comm] using hmul
    exact (Nat.div_lt_iff_lt_mul (by decide : 0 < 2)).2 hmul'
  have hhalfVal : (halfCoord1 n x).val = x.val / 2 := by
    unfold halfCoord1
    simpa using (ZMod.val_natCast_of_lt hhalf_lt)
  have hdecomp : x.val = x.val % 2 + 2 * (x.val / 2) := by
    exact (Nat.mod_add_div x.val 2).symm
  have hval : x.val = 2 * (x.val / 2) := by simpa [hx] using hdecomp
  calc
    doubleCoord1 n (halfCoord1 n x)
        = (2 : Z2Pow (n + 1)) * (((halfCoord1 n x).val : Nat) : Z2Pow (n + 1)) := by
            simp [doubleCoord1, liftCoord]
    _ = ((2 * (halfCoord1 n x).val : Nat) : Z2Pow (n + 1)) := by
          simp [Nat.cast_mul]
    _ = ((2 * (x.val / 2) : Nat) : Z2Pow (n + 1)) := by rw [hhalfVal]
    _ = ((x.val : Nat) : Z2Pow (n + 1)) := by
          exact congrArg (fun t : Nat => ((t : Nat) : Z2Pow (n + 1))) hval.symm
    _ = x := ZMod.natCast_zmod_val x

abbrev AfpSol (n s : Nat) : Type :=
  {xy : Prod (Z2Pow n) (Z2Pow n) //
    ((2 : Z2Pow n) * (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2)) = (s : Z2Pow n)}

def truncDoubleToAfp (n s : Nat) : AfpTruncSol (n + 1) (2 * s) -> AfpSol n s := by
  intro x
  let u : Z2Pow n := halfCoord1 n x.1.1
  let v : Z2Pow n := halfCoord1 n x.1.2
  have hEven : And (x.1.1.val % 2 = 0) (x.1.2.val % 2 = 0) := afpTruncSol_coords_even n s x.1.1 x.1.2 x.2
  have hxD : doubleCoord1 n u = x.1.1 := by
    simpa [u] using doubleCoord1_halfCoord1_of_even n x.1.1 hEven.1
  have hyD : doubleCoord1 n v = x.1.2 := by
    simpa [v] using doubleCoord1_halfCoord1_of_even n x.1.2 hEven.2
  let U : Z2Pow (n + 1) := liftCoord n u
  let V : Z2Pow (n + 1) := liftCoord n v
  let z : Z2Pow (n + 1) := (2 : Z2Pow (n + 1)) * (U * U + U * V + V * V)
  have hzTwo : (2 : Z2Pow (n + 1)) * z = ((2 * s : Nat) : Z2Pow (n + 1)) := by
    have hpoly : x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2 = (2 : Z2Pow (n + 1)) * z := by
      calc
        x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2
            = doubleCoord1 n u * doubleCoord1 n u
                + doubleCoord1 n u * doubleCoord1 n v
                + doubleCoord1 n v * doubleCoord1 n v := by rw [hxD, hyD]
        _ = (2 : Z2Pow (n + 1)) * z := by
              simp [doubleCoord1, U, V, z]
              ring
    calc
      (2 : Z2Pow (n + 1)) * z = x.1.1 * x.1.1 + x.1.1 * x.1.2 + x.1.2 * x.1.2 := by
        symm
        exact hpoly
      _ = ((2 * s : Nat) : Z2Pow (n + 1)) := x.2
  have hzTr : truncHom n z = (s : Z2Pow n) := (two_mul_eq_iff_trunc n s z).1 hzTwo
  have hzCalc : truncHom n z = (2 : Z2Pow n) * (u * u + u * v + v * v) := by
    have h2tr : truncHom n ((2 : Nat) : Z2Pow (n + 1)) = (2 : Z2Pow n) := by
      simpa using truncHom_natCast n 2
    have hmul2 : truncHom n ((2 : Z2Pow (n + 1))) * truncHom n (U * U + U * V + V * V)
        = (2 : Z2Pow n) * truncHom n (U * U + U * V + V * V) := by
      exact congrArg (fun t : Z2Pow n => t * truncHom n (U * U + U * V + V * V)) h2tr
    calc
      truncHom n z
          = truncHom n ((2 : Z2Pow (n + 1))) *
              truncHom n (U * U + U * V + V * V) := by
              simp [z, map_mul]
      _ = (2 : Z2Pow n) * truncHom n (U * U + U * V + V * V) := hmul2
      _ = (2 : Z2Pow n) * (u * u + u * v + v * v) := by
            simp [U, V, map_add, map_mul, truncHom_liftCoord]
  have hsol : (2 : Z2Pow n) * (u * u + u * v + v * v) = (s : Z2Pow n) := by
    calc
      (2 : Z2Pow n) * (u * u + u * v + v * v) = truncHom n z := by symm; exact hzCalc
      _ = (s : Z2Pow n) := hzTr
  exact Subtype.mk (u, v) hsol

def afpToTruncDouble (n s : Nat) : AfpSol n s -> AfpTruncSol (n + 1) (2 * s) := by
  intro x
  let u : Z2Pow n := x.1.1
  let v : Z2Pow n := x.1.2
  let U : Z2Pow (n + 1) := liftCoord n u
  let V : Z2Pow (n + 1) := liftCoord n v
  let z : Z2Pow (n + 1) := (2 : Z2Pow (n + 1)) * (U * U + U * V + V * V)
  have hzTr : truncHom n z = (s : Z2Pow n) := by
    have h2tr : truncHom n ((2 : Nat) : Z2Pow (n + 1)) = (2 : Z2Pow n) := by
      simpa using truncHom_natCast n 2
    have hmul2 : truncHom n ((2 : Z2Pow (n + 1))) * truncHom n (U * U + U * V + V * V)
        = (2 : Z2Pow n) * truncHom n (U * U + U * V + V * V) := by
      exact congrArg (fun t : Z2Pow n => t * truncHom n (U * U + U * V + V * V)) h2tr
    calc
      truncHom n z
          = truncHom n ((2 : Z2Pow (n + 1))) *
              truncHom n (U * U + U * V + V * V) := by
              simp [z, map_mul]
      _ = (2 : Z2Pow n) * truncHom n (U * U + U * V + V * V) := hmul2
      _ = (2 : Z2Pow n) * (u * u + u * v + v * v) := by
            simp [U, V, map_add, map_mul, truncHom_liftCoord]
      _ = (s : Z2Pow n) := by simpa [u, v] using x.2
  have hzTwo : (2 : Z2Pow (n + 1)) * z = ((2 * s : Nat) : Z2Pow (n + 1)) :=
    (two_mul_eq_iff_trunc n s z).2 hzTr
  refine Subtype.mk (doubleCoord1 n u, doubleCoord1 n v) ?_
  calc
    doubleCoord1 n u * doubleCoord1 n u
        + doubleCoord1 n u * doubleCoord1 n v
        + doubleCoord1 n v * doubleCoord1 n v
      = (2 : Z2Pow (n + 1)) * z := by
            simp [doubleCoord1, u, v, z, U, V]
            ring
    _ = ((2 * s : Nat) : Z2Pow (n + 1)) := hzTwo

lemma afpToTruncDouble_truncDoubleToAfp (n s : Nat) (x : AfpTruncSol (n + 1) (2 * s)) :
    afpToTruncDouble n s (truncDoubleToAfp n s x) = x := by
  apply Subtype.ext
  exact Prod.ext
    (by
      have hEven := afpTruncSol_coords_even n s x.1.1 x.1.2 x.2
      simpa [afpToTruncDouble, truncDoubleToAfp, halfCoord1] using
        (doubleCoord1_halfCoord1_of_even n x.1.1 hEven.1))
    (by
      have hEven := afpTruncSol_coords_even n s x.1.1 x.1.2 x.2
      simpa [afpToTruncDouble, truncDoubleToAfp, halfCoord1] using
        (doubleCoord1_halfCoord1_of_even n x.1.2 hEven.2))

lemma truncDoubleToAfp_afpToTruncDouble (n s : Nat) (x : AfpSol n s) :
    truncDoubleToAfp n s (afpToTruncDouble n s x) = x := by
  apply Subtype.ext
  exact Prod.ext
    (by
      simpa [afpToTruncDouble, truncDoubleToAfp, halfCoord1] using
        (halfCoord1_doubleCoord1 n x.1.1))
    (by
      simpa [afpToTruncDouble, truncDoubleToAfp, halfCoord1] using
        (halfCoord1_doubleCoord1 n x.1.2))

def afpTruncDoubleEquivAfp (n s : Nat) : Equiv (AfpTruncSol (n + 1) (2 * s)) (AfpSol n s) where
  toFun := truncDoubleToAfp n s
  invFun := afpToTruncDouble n s
  left_inv := afpToTruncDouble_truncDoubleToAfp n s
  right_inv := truncDoubleToAfp_afpToTruncDouble n s

lemma card_AfpTruncSol_succ_double (n s : Nat) :
    Fintype.card (AfpTruncSol (n + 1) (2 * s)) = Afp n s := by
  change Fintype.card (AfpTruncSol (n + 1) (2 * s)) = Fintype.card (AfpSol n s)
  exact Fintype.card_congr (afpTruncDoubleEquivAfp n s)

theorem Afp_four_adic_descent (n s : Nat) :
    Afp (n + 2) (4 * s) = 4 * Afp n s := by
  have hmul : 2 * (2 * s) = 4 * s := by ring
  calc
    Afp (n + 2) (4 * s) = 4 * Fintype.card (AfpTruncSol (n + 1) (2 * s)) := by
      simpa [hmul] using Afp_even_target_card_formula (n + 1) (2 * s)
    _ = 4 * Afp n s := by rw [card_AfpTruncSol_succ_double n s]

theorem A_four_adic_descent (n s : Nat) :
    A (n + 2) (4 * s) = 4 * A n s := by
  have hpowShift : 2 ^ (n + 2) = 4 * 2 ^ n := by
    calc
      2 ^ (n + 2) = 2 ^ n * 2 ^ 2 := by rw [Nat.pow_add]
      _ = 4 * 2 ^ n := by ring_nf
  have hdiv_iff : Dvd.dvd (2 ^ (n + 2)) (4 * s) ↔ Dvd.dvd (2 ^ n) s := by
    constructor
    · intro h
      have h' : Dvd.dvd (4 * 2 ^ n) (4 * s) := by
        simpa [hpowShift] using h
      exact Nat.dvd_of_mul_dvd_mul_left (by decide : 0 < 4) h'
    · intro h
      have h' : Dvd.dvd (4 * 2 ^ n) (4 * s) := Nat.mul_dvd_mul_left 4 h
      simpa [hpowShift] using h'
  by_cases hdiv : Dvd.dvd (2 ^ n) s
  · have hdiv' : Dvd.dvd (2 ^ (n + 2)) (4 * s) := hdiv_iff.2 hdiv
    have hhalf : (n + 3) / 2 = (n + 1) / 2 + 1 := by omega
    calc
      A (n + 2) (4 * s) = 4 ^ ((n + 3) / 2) := by simp [A, hdiv']
      _ = 4 ^ ((n + 1) / 2 + 1) := by rw [hhalf]
      _ = 4 ^ ((n + 1) / 2) * 4 := by rw [Nat.pow_succ]
      _ = 4 * 4 ^ ((n + 1) / 2) := by ac_rfl
      _ = 4 * A n s := by simp [A, hdiv]
  · have hndiv' : ¬ Dvd.dvd (2 ^ (n + 2)) (4 * s) := by
      intro h
      exact hdiv (hdiv_iff.1 h)
    have hs0 : s ≠ 0 := by
      intro hs0
      exact hdiv (hs0 ▸ dvd_zero _)
    have hv24 : v2 4 = 2 := by native_decide
    have hv2mul : v2 (4 * s) = v2 s + 2 := by
      have hv2mul' : v2 (4 * s) = v2 4 + v2 s := by
        unfold v2
        simpa [Nat.mul_comm] using (padicValNat.mul (p := 2) (a := 4) (b := s) (by decide) hs0)
      calc
        v2 (4 * s) = v2 4 + v2 s := hv2mul'
        _ = 2 + v2 s := by simp [hv24]
        _ = v2 s + 2 := by omega
    have hv2mod : v2 (4 * s) % 2 = v2 s % 2 := by
      omega
    by_cases hEven : v2 s % 2 = 0
    · have hEven4 : v2 (4 * s) % 2 = 0 := by simpa [hv2mod] using hEven
      calc
        A (n + 2) (4 * s) = 0 := by simp [A, hndiv', hEven4]
        _ = 4 * A n s := by simp [A, hdiv, hEven]
    · have hOdd : v2 s % 2 = 1 := by omega
      have hOdd4 : v2 (4 * s) % 2 = 1 := by simpa [hv2mod] using hOdd
      calc
        A (n + 2) (4 * s) = 3 * 2 ^ (n + 2) := by simp [A, hndiv', hOdd4]
        _ = 3 * (4 * 2 ^ n) := by rw [hpowShift]
        _ = 4 * (3 * 2 ^ n) := by ring_nf
        _ = 4 * A n s := by simp [A, hdiv, hOdd]

lemma Afp_zero_target_even (k : Nat) :
    Afp (2 * k) 0 = 4 ^ k := by
  induction k with
  | zero =>
      native_decide
  | succ k ih =>
      calc
        Afp (2 * (k + 1)) 0 = Afp ((2 * k) + 2) (4 * 0) := by
          have hidx : 2 * (k + 1) = (2 * k) + 2 := by omega
          rw [hidx]
        _ = 4 * Afp (2 * k) 0 := by
              simpa using Afp_four_adic_descent (2 * k) 0
        _ = 4 * 4 ^ k := by rw [ih]
        _ = 4 ^ (k + 1) := by
              rw [Nat.pow_succ]
              ac_rfl

lemma Afp_zero_target_odd (k : Nat) :
    Afp (2 * k + 1) 0 = 4 ^ (k + 1) := by
  induction k with
  | zero =>
      native_decide
  | succ k ih =>
      calc
        Afp (2 * (k + 1) + 1) 0 = Afp ((2 * k + 1) + 2) (4 * 0) := by
          have hidx : 2 * (k + 1) + 1 = (2 * k + 1) + 2 := by omega
          rw [hidx]
        _ = 4 * Afp (2 * k + 1) 0 := by
              simpa using Afp_four_adic_descent (2 * k + 1) 0
        _ = 4 * 4 ^ (k + 1) := by rw [ih]
        _ = 4 ^ ((k + 1) + 1) := by
              conv_rhs => rw [Nat.pow_succ]
              ac_rfl

theorem Afp_zero_target (m : Nat) :
    Afp m 0 = 4 ^ ((m + 1) / 2) := by
  rcases Nat.mod_two_eq_zero_or_one m with hEven | hOdd
  · let k := m / 2
    have hk : m = 2 * k := by
      dsimp [k]
      omega
    rw [hk]
    have hdiv : (2 * k + 1) / 2 = k := by omega
    simpa [hdiv] using Afp_zero_target_even k
  · let k := m / 2
    have hk : m = 2 * k + 1 := by
      dsimp [k]
      omega
    rw [hk]
    have hdiv : ((2 * k + 1) + 1) / 2 = k + 1 := by omega
    simpa [hdiv] using Afp_zero_target_odd k

theorem Afp_eq_A_of_pow_two_dvd
    (m t : Nat) (ht : 2 ^ m ∣ t) :
    Afp m t = A m t := by
  have htmod : t % (2 ^ m) = 0 := Nat.mod_eq_zero_of_dvd ht
  calc
    Afp m t = Afp m (t % (2 ^ m)) := Afp_mod m t
    _ = Afp m 0 := by simp [htmod]
    _ = 4 ^ ((m + 1) / 2) := Afp_zero_target m
    _ = A m t := by
          symm
          exact A_zero_class m t ht

theorem Afp_even_valuation_zero
    (m t : Nat)
    (ht0 : t ≠ 0)
    (hEven : v2 t % 2 = 0)
    (hLt : v2 t < m) :
    Afp m t = 0 := by
  revert t
  refine Nat.strong_induction_on m ?_
  intro m ih t ht0 hEven hLt
  by_cases htOdd : t % 2 = 1
  · have hm1 : 1 ≤ m := by omega
    exact Afp_odd_target m t hm1 htOdd
  · have htEven : t % 2 = 0 := by omega
    have hTwo : 2 ∣ t := Nat.dvd_of_mod_eq_zero htEven
    have hv2ge1 : 1 ≤ v2 t := by
      have hpow : 2 ^ 1 ∣ t := by simpa using hTwo
      exact (padicValNat_dvd_iff_le (p := 2) ht0).1 hpow
    have hv2ge2 : 2 ≤ v2 t := by omega
    have hFourPow : 2 ^ 2 ∣ t := (padicValNat_dvd_iff_le (p := 2) ht0).2 hv2ge2
    have hFour : 4 ∣ t := by simpa using hFourPow
    rcases hFour with ⟨s, rfl⟩
    have hs0 : s ≠ 0 := by
      intro hs0
      exact ht0 (by simp [hs0])
    have hv24 : v2 4 = 2 := by native_decide
    have hv2mul : v2 (4 * s) = v2 s + 2 := by
      have hv2mul' : v2 (4 * s) = v2 4 + v2 s := by
        unfold v2
        simpa [Nat.mul_comm] using (padicValNat.mul (p := 2) (a := 4) (b := s) (by decide) hs0)
      calc
        v2 (4 * s) = v2 4 + v2 s := hv2mul'
        _ = 2 + v2 s := by simp [hv24]
        _ = v2 s + 2 := by omega
    have hm2 : 2 ≤ m := by omega
    have hEvenS : v2 s % 2 = 0 := by
      have hEvenMul : (v2 s + 2) % 2 = 0 := by simpa [hv2mul] using hEven
      omega
    have hLtS : v2 s < m - 2 := by
      have hLtMul : v2 s + 2 < m := by simpa [hv2mul] using hLt
      omega
    have hmSubLt : m - 2 < m := by omega
    have ihs : Afp (m - 2) s = 0 := ih (m - 2) hmSubLt s hs0 hEvenS hLtS
    have hmEq : m = (m - 2) + 2 := by omega
    have hdesc : Afp m (4 * s) = 4 * Afp (m - 2) s := by
      rw [hmEq]
      simpa using Afp_four_adic_descent (m - 2) s
    calc
      Afp m (4 * s) = 4 * Afp (m - 2) s := hdesc
      _ = 0 := by simp [ihs]

theorem Afp_eq_A_of_even_valuation
    (m t : Nat)
    (ht0 : t ≠ 0)
    (hEven : v2 t % 2 = 0)
    (hLt : v2 t < m) :
    Afp m t = A m t := by
  rw [Afp_even_valuation_zero m t ht0 hEven hLt, A_even_valuation m t ht0 hEven hLt]

theorem A_four_adic_descent_iter (k m s : Nat) :
    A (m + 2 * k) (4 ^ k * s) = 4 ^ k * A m s := by
  induction k with
  | zero =>
      simp
  | succ k ih =>
      have hm : m + 2 * (k + 1) = (m + 2 * k) + 2 := by omega
      have hs : 4 ^ (k + 1) * s = 4 * (4 ^ k * s) := by
        rw [Nat.pow_succ]
        ring
      calc
        A (m + 2 * (k + 1)) (4 ^ (k + 1) * s)
            = A ((m + 2 * k) + 2) (4 * (4 ^ k * s)) := by rw [hm, hs]
        _ = 4 * A (m + 2 * k) (4 ^ k * s) := by
              simpa [Nat.mul_comm] using A_four_adic_descent (m + 2 * k) (4 ^ k * s)
        _ = 4 * (4 ^ k * A m s) := by rw [ih]
        _ = 4 ^ (k + 1) * A m s := by
              rw [Nat.pow_succ]
              ring

theorem Afp_four_adic_descent_iter (k m s : Nat) :
    Afp (m + 2 * k) (4 ^ k * s) = 4 ^ k * Afp m s := by
  induction k with
  | zero =>
      simp
  | succ k ih =>
      have hm : m + 2 * (k + 1) = (m + 2 * k) + 2 := by omega
      have hs : 4 ^ (k + 1) * s = 4 * (4 ^ k * s) := by
        rw [Nat.pow_succ]
        ring
      calc
        Afp (m + 2 * (k + 1)) (4 ^ (k + 1) * s)
            = Afp ((m + 2 * k) + 2) (4 * (4 ^ k * s)) := by rw [hm, hs]
        _ = 4 * Afp (m + 2 * k) (4 ^ k * s) := by
              simpa [Nat.mul_comm] using Afp_four_adic_descent (m + 2 * k) (4 ^ k * s)
        _ = 4 * (4 ^ k * Afp m s) := by rw [ih]
        _ = 4 ^ (k + 1) * Afp m s := by
              rw [Nat.pow_succ]
              ring

theorem Afp_eq_A_scale4
    (k m s : Nat)
    (hbase : Afp m s = A m s) :
    Afp (m + 2 * k) (4 ^ k * s) = A (m + 2 * k) (4 ^ k * s) := by
  calc
    Afp (m + 2 * k) (4 ^ k * s) = 4 ^ k * Afp m s := Afp_four_adic_descent_iter k m s
    _ = 4 ^ k * A m s := by rw [hbase]
    _ = A (m + 2 * k) (4 ^ k * s) := by
          symm
          exact A_four_adic_descent_iter k m s

theorem Afp_eq_A_descend_by4_iter_iff
    (k m s : Nat) :
    Afp (m + 2 * k) (4 ^ k * s) = A (m + 2 * k) (4 ^ k * s) ↔ Afp m s = A m s := by
  constructor
  · intro h
    have hscaled : 4 ^ k * Afp m s = 4 ^ k * A m s := by
      calc
        4 ^ k * Afp m s = Afp (m + 2 * k) (4 ^ k * s) := (Afp_four_adic_descent_iter k m s).symm
        _ = A (m + 2 * k) (4 ^ k * s) := h
        _ = 4 ^ k * A m s := A_four_adic_descent_iter k m s
    exact Nat.eq_of_mul_eq_mul_left (pow_pos (by decide : 0 < 4) k) hscaled
  · intro h
    exact Afp_eq_A_scale4 k m s h

theorem Afp_eq_A_of_even_v2
    (m t : Nat)
    (hEven : v2 t % 2 = 0) :
    Afp m t = A m t := by
  by_cases hDiv : 2 ^ m ∣ t
  · exact Afp_eq_A_of_pow_two_dvd m t hDiv
  · have ht0 : t ≠ 0 := by
      intro ht
      exact hDiv (ht ▸ dvd_zero _)
    have hLt : v2 t < m := by
      by_contra hge
      exact hDiv ((padicValNat_dvd_iff_le (p := 2) ht0).2 (Nat.le_of_not_lt hge))
    exact Afp_eq_A_of_even_valuation m t ht0 hEven hLt

theorem Afp_eq_A_of_odd_v2_of_base
    (hBase : ∀ m u : Nat, 2 ≤ m → u % 2 = 1 → Afp m (2 * u) = A m (2 * u))
    (m t : Nat)
    (hOdd : v2 t % 2 = 1) :
    Afp m t = A m t := by
  by_cases hDiv : 2 ^ m ∣ t
  · exact Afp_eq_A_of_pow_two_dvd m t hDiv
  · have ht0 : t ≠ 0 := by
      intro ht
      exact hDiv (ht ▸ dvd_zero _)
    have hLt : v2 t < m := by
      by_contra hge
      exact hDiv ((padicValNat_dvd_iff_le (p := 2) ht0).2 (Nat.le_of_not_lt hge))
    let k : Nat := v2 t / 2
    let u : Nat := t / 2 ^ (2 * k + 1)
    have hv2eq : v2 t = 2 * k + 1 := by
      dsimp [k]
      have hdecomp := Nat.mod_add_div (v2 t) 2
      omega
    have hpowvd : 2 ^ (v2 t) ∣ t := (padicValNat_dvd_iff_le (p := 2) ht0).2 (le_rfl)
    have hpowvdK : 2 ^ (2 * k + 1) ∣ t := by simpa [hv2eq] using hpowvd
    have hnotTwoDvdU : ¬ 2 ∣ u := by
      intro h2u
      have hdivMul : 2 ^ (v2 t + 1) ∣ 2 ^ (v2 t) * u := by
        have htmp : 2 * 2 ^ (v2 t) ∣ 2 ^ (v2 t) * u := by
          have h2u' : 2 ∣ u := h2u
          have hm := Nat.mul_dvd_mul_left (2 ^ (v2 t)) h2u'
          simpa [Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc] using hm
        simpa [Nat.pow_succ, Nat.mul_assoc, Nat.mul_comm, Nat.mul_left_comm] using htmp
      have huMul : 2 ^ (v2 t) * u = t := by
        dsimp [u]
        rw [hv2eq]
        exact Nat.mul_div_cancel' hpowvdK
      have hpowvd' : 2 ^ (v2 t + 1) ∣ t := by simpa [huMul] using hdivMul
      have hle : v2 t + 1 ≤ v2 t := (padicValNat_dvd_iff_le (p := 2) ht0).1 hpowvd'
      omega
    have huOdd : u % 2 = 1 := by
      rcases Nat.mod_two_eq_zero_or_one u with hu0 | hu1
      · exact (hnotTwoDvdU (Nat.dvd_of_mod_eq_zero hu0)).elim
      · exact hu1
    have hmBase : 2 ≤ m - 2 * k := by
      omega
    have h2pow : 2 ^ (v2 t) = 4 ^ k * 2 := by
      calc
        2 ^ (v2 t) = 2 ^ (2 * k + 1) := by rw [hv2eq]
        _ = 2 ^ (2 * k) * 2 := by rw [Nat.pow_add]
        _ = (2 ^ 2) ^ k * 2 := by rw [Nat.pow_mul]
        _ = 4 ^ k * 2 := by simp
    have huMul : 2 ^ (v2 t) * u = t := by
      dsimp [u]
      rw [hv2eq]
      exact Nat.mul_div_cancel' hpowvdK
    have htDecomp : t = 4 ^ k * (2 * u) := by
      calc
        t = 2 ^ (v2 t) * u := huMul.symm
        _ = (4 ^ k * 2) * u := by rw [h2pow]
        _ = 4 ^ k * (2 * u) := by ring
    have hmEq : (m - 2 * k) + 2 * k = m := by omega
    have hbaseAt : Afp (m - 2 * k) (2 * u) = A (m - 2 * k) (2 * u) :=
      hBase (m - 2 * k) u hmBase huOdd
    calc
      Afp m t = Afp ((m - 2 * k) + 2 * k) (4 ^ k * (2 * u)) := by
        simpa [hmEq, htDecomp]
      _ = A ((m - 2 * k) + 2 * k) (4 ^ k * (2 * u)) := Afp_eq_A_scale4 k (m - 2 * k) (2 * u) hbaseAt
      _ = A m t := by
        simpa [hmEq, htDecomp]

theorem Afp_eq_A_of_base_v2_eq_one
    (hBase : ∀ m u : Nat, 2 ≤ m → u % 2 = 1 → Afp m (2 * u) = A m (2 * u))
    (m t : Nat) :
    Afp m t = A m t := by
  rcases Nat.mod_two_eq_zero_or_one (v2 t) with hEven | hOdd
  · exact Afp_eq_A_of_even_v2 m t hEven
  · exact Afp_eq_A_of_odd_v2_of_base hBase m t hOdd

theorem Afp_eq_A_v2_eq_one_level2
    (u : Nat) (huOdd : u % 2 = 1) :
    Afp 2 (2 * u) = A 2 (2 * u) := by
  have hu1 : u % 2 = 1 := huOdd
  have hmod : (2 * u) % 4 = 2 := by
    have : u % 4 = 1 ∨ u % 4 = 3 := by
      have hlt : u % 4 < 4 := Nat.mod_lt _ (by decide)
      interval_cases h : u % 4 <;> omega
    rcases this with h1 | h3
    · omega
    · omega
  have hAfpMod : Afp 2 (2 * u) = Afp 2 2 := by
    calc
      Afp 2 (2 * u) = Afp 2 ((2 * u) % (2 ^ 2)) := Afp_mod 2 (2 * u)
      _ = Afp 2 2 := by simpa [hmod]
  have hAMod : A 2 (2 * u) = A 2 2 := by
    have hpow : 2 ^ 2 = 4 := by norm_num
    have hNotDiv : ¬ 2 ^ 2 ∣ 2 * u := by
      intro hDiv
      have h0 : (2 * u) % 4 = 0 := by simpa [hpow] using Nat.mod_eq_zero_of_dvd hDiv
      omega
    have hNotDiv4 : ¬ 4 ∣ 2 * u := by simpa [hpow] using hNotDiv
    have hv2 : v2 (2 * u) = 1 := by
      have huNot2 : ¬ 2 ∣ u := not_two_dvd_of_mod_two_eq_one huOdd
      have hvu : v2 u = 0 := padicValNat.eq_zero_of_not_dvd huNot2
      have hmul : v2 (2 * u) = v2 2 + v2 u := by
        unfold v2
        simpa using (padicValNat.mul (p := 2) (a := 2) (b := u) (by decide) (by
          intro hu0
          exact huNot2 (hu0 ▸ dvd_zero _)))
      calc
        v2 (2 * u) = v2 2 + v2 u := hmul
        _ = 1 + 0 := by simp [v2, hvu]
        _ = 1 := by simp
    have hOddVal : v2 (2 * u) % 2 = 1 := by simp [hv2]
    calc
      A 2 (2 * u) = 3 * 2 ^ 2 := by simp [A, hNotDiv4, hOddVal]
      _ = A 2 2 := by native_decide
  calc
    Afp 2 (2 * u) = Afp 2 2 := hAfpMod
    _ = A 2 2 := by native_decide
    _ = A 2 (2 * u) := hAMod.symm

theorem Afp_eq_A_v2_eq_one
    (m u : Nat) (hm : 2 ≤ m) (huOdd : u % 2 = 1) :
    Afp m (2 * u) = A m (2 * u) := by
  have hm1 : 1 ≤ m := by omega
  obtain ⟨n, rfl⟩ := Nat.exists_eq_add_of_le hm1
  have hn : 1 ≤ n := by omega
  have hAfpVal : Afp (n + 1) (2 * u) = 3 * 2 ^ (n + 1) := by
    calc
      Afp (n + 1) (2 * u) = 4 * Fintype.card (AfpTruncSol n u) := Afp_even_target_card_formula n u
      _ = 4 * (3 * 2 ^ (n - 1)) := by
            rw [card_AfpTruncSol_odd_closed_form n u hn huOdd]
      _ = 3 * (4 * 2 ^ (n - 1)) := by ring
      _ = 3 * 2 ^ (n + 1) := by
            have hpow : 4 * 2 ^ (n - 1) = 2 ^ (n + 1) := by
              calc
                4 * 2 ^ (n - 1) = 2 ^ 2 * 2 ^ (n - 1) := by simp
                _ = 2 ^ (2 + (n - 1)) := by
                      symm
                      exact Nat.pow_add 2 2 (n - 1)
                _ = 2 ^ (n + 1) := by
                      have hexp : 2 + (n - 1) = n + 1 := by omega
                      rw [hexp]
            rw [hpow]
  have hAVal : A (n + 1) (2 * u) = 3 * 2 ^ (n + 1) := by
    have huNot2 : ¬ 2 ∣ u := not_two_dvd_of_mod_two_eq_one huOdd
    have huV2 : v2 u = 0 := padicValNat.eq_zero_of_not_dvd huNot2
    have hu0 : u ≠ 0 := by
      intro hu0
      subst hu0
      simp at huOdd
    have htu0 : 2 * u ≠ 0 := Nat.mul_ne_zero (by decide) hu0
    have hv2 : v2 (2 * u) = 1 := by
      have hmul : v2 (2 * u) = v2 2 + v2 u := by
        unfold v2
        simpa using (padicValNat.mul (p := 2) (a := 2) (b := u) (by decide) hu0)
      calc
        v2 (2 * u) = v2 2 + v2 u := hmul
        _ = 1 + 0 := by simp [v2, huV2]
        _ = 1 := by simp
    have hOddVal : v2 (2 * u) % 2 = 1 := by simp [hv2]
    have hLt : v2 (2 * u) < n + 1 := by omega
    exact A_odd_valuation (n + 1) (2 * u) htu0 hOddVal hLt
  simpa [Nat.add_comm] using (hAfpVal.trans hAVal.symm)

theorem Afp_eq_A
    (m t : Nat) :
    Afp m t = A m t := by
  exact Afp_eq_A_of_base_v2_eq_one (fun m u hm huOdd => Afp_eq_A_v2_eq_one m u hm huOdd) m t

theorem rL3fp_even_closed_form
    (m k a0 : Nat)
    (hPrim : PrimitiveTarget a0)
    (hm : 2 * k + 4 ≤ m) :
    rL3fp m (2 * (4 ^ k * a0))
      = 8 ^ (k + 1) * N3fp 3 a0 * 4 ^ (m - (2 * k + 4)) := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_add_of_le (by omega : 1 ≤ m)
  have hN3 : N3fp n (4 ^ k * a0) = 8 ^ k * N3fp 3 a0 * 4 ^ (n - (2 * k + 3)) := by
    exact N3fp_closed_form (4 ^ k * a0) a0 k n rfl hPrim (by omega)
  calc
    rL3fp (1 + n) (2 * (4 ^ k * a0)) = 8 * N3fp n (4 ^ k * a0) := by
      simpa [Nat.add_comm] using rL3fp_even_target n (4 ^ k * a0)
    _ = 8 * (8 ^ k * N3fp 3 a0 * 4 ^ (n - (2 * k + 3))) := by rw [hN3]
    _ = 8 ^ (k + 1) * N3fp 3 a0 * 4 ^ (n - (2 * k + 3)) := by
          rw [Nat.pow_succ]
          ac_rfl
    _ = 8 ^ (k + 1) * N3fp 3 a0 * 4 ^ ((1 + n) - (2 * k + 4)) := by
          have hsub : n - (2 * k + 3) = (1 + n) - (2 * k + 4) := by omega
          rw [hsub]

theorem rL3_closed_form_from_first_principles
    (m k a0 : Nat)
    (hPrim : PrimitiveTarget a0)
    (hm : 2 * k + 4 ≤ m) :
    rL3 m (2 * (4 ^ k * a0))
      = 8 ^ (k + 1) * N3fp 3 a0 * 4 ^ (m - (2 * k + 4)) := by
  have hN3 : N3fp (m - 1) (4 ^ k * a0)
      = 8 ^ k * N3fp 3 a0 * 4 ^ ((m - 1) - (2 * k + 3)) := by
    exact N3fp_closed_form (4 ^ k * a0) a0 k (m - 1) rfl hPrim (by omega)
  calc
    rL3 m (2 * (4 ^ k * a0)) = 8 * N3fp (m - 1) (4 ^ k * a0) := by
      exact rL3_even_target m (2 * (4 ^ k * a0)) (4 ^ k * a0) rfl
    _ = 8 * (8 ^ k * N3fp 3 a0 * 4 ^ ((m - 1) - (2 * k + 3))) := by rw [hN3]
    _ = 8 ^ (k + 1) * N3fp 3 a0 * 4 ^ ((m - 1) - (2 * k + 3)) := by
          rw [Nat.pow_succ]
          ac_rfl
    _ = 8 ^ (k + 1) * N3fp 3 a0 * 4 ^ (m - (2 * k + 4)) := by
          have hsub : (m - 1) - (2 * k + 3) = m - (2 * k + 4) := by omega
          rw [hsub]

theorem q_dictionary_H0_odd
    (m t : Nat) (hm : 1 ≤ m) (htOdd : t % 2 = 1) :
    Mfp m t = 0 := by
  exact Mfp_odd_target m t hm htOdd

theorem q_dictionary_H0_even
    (n s : Nat) :
    Mfp (n + 1) (2 * s) = 4 * prodCountMod2 n s := by
  exact Mfp_even_target n s

theorem q_dictionary_H0_all
    (m t : Nat) :
    Mfp m t = M m t := by
  exact Mfp_eq_M_all m t

theorem q_dictionary_H1_odd
    (m t : Nat) (hm : 1 ≤ m) (htOdd : t % 2 = 1) :
    Afp m t = 0 := by
  exact Afp_odd_target m t hm htOdd

theorem q_dictionary_H1_even
    (n s : Nat) :
    Afp (n + 1) (2 * s) = Fintype.card (AfpEvenLiftSol n s) := by
  exact Afp_even_target n s

theorem q_dictionary_H1_all
    (m t : Nat) :
    Afp m t = A m t := by
  exact Afp_eq_A m t

theorem q_dictionary_L3_odd
    (m t : Nat) (hm : 1 ≤ m) (htOdd : t % 2 = 1) :
    rL3fp m t = 0 := by
  exact rL3fp_odd_target m t hm htOdd

theorem q_dictionary_L3_even
    (n s : Nat) :
    rL3fp (n + 1) (2 * s) = 2 ^ 3 * N3fp n s := by
  simpa [pow_succ, Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc] using rL3fp_even_target n s

theorem q_dictionary_diag_odd
    (d m t : Nat) (hm : 1 ≤ m) (htOdd : t % 2 = 1) :
    rDiagQfp d m t = 0 := by
  exact rDiagQfp_odd_target d m t hm htOdd

theorem q_dictionary_diag_even
    (d n s : Nat) :
    rDiagQfp d (n + 1) (2 * s) = 2 ^ d * Nfp d n s := by
  exact rDiagQfp_even_target d n s

theorem rL3fp_eq_rL3
    (m t : Nat) (hm : 1 ≤ m) :
    rL3fp m t = rL3 m t := by
  obtain ⟨n, rfl⟩ := Nat.exists_eq_add_of_le hm
  by_cases htOdd : t % 2 = 1
  · simpa [Nat.add_comm] using
      rL3fp_eq_rL3_on_odd (n + 1) t (Nat.succ_le_succ (Nat.zero_le n)) htOdd
  · have htEven : t % 2 = 0 := by omega
    rcases Nat.dvd_of_mod_eq_zero htEven with ⟨s, rfl⟩
    have hEvenCase : rL3fp (n + 1) (2 * s) = rL3 (n + 1) (2 * s) := by
      calc
        rL3fp (n + 1) (2 * s) = 8 * N3fp n s := rL3fp_even_target n s
        _ = rL3 (n + 1) (2 * s) := by simp [rL3]
    simpa [Nat.add_comm] using hEvenCase

/-- Dyadic density formulas (closed-form model). -/
def alphaHyperbolic (e t : Nat) : Rat :=
  if v2 t < e + 1 then 0 else ((2 ^ e * (v2 t - e) : Nat) : Rat)

def alphaAnisotropic (e t : Nat) : Rat :=
  if v2 t < e + 1 then 0
  else if (v2 t - e) % 2 = 1 then (3 * 2 ^ e : Nat)
  else 0

theorem alphaHyperbolic_low
    (e t : Nat) (hLow : v2 t < e + 1) :
    alphaHyperbolic e t = 0 := by
  simp [alphaHyperbolic, hLow]

theorem alphaHyperbolic_high
    (e t : Nat) (hHigh : e + 1 ≤ v2 t) :
    alphaHyperbolic e t = ((2 ^ e * (v2 t - e) : Nat) : Rat) := by
  have hNot : ¬ v2 t < e + 1 := Nat.not_lt_of_ge hHigh
  simp [alphaHyperbolic, hNot]

theorem alphaAnisotropic_low
    (e t : Nat) (hLow : v2 t < e + 1) :
    alphaAnisotropic e t = 0 := by
  simp [alphaAnisotropic, hLow]

theorem alphaAnisotropic_high_odd
    (e t : Nat)
    (hHigh : e + 1 ≤ v2 t)
    (hOdd : (v2 t - e) % 2 = 1) :
    alphaAnisotropic e t = (3 * 2 ^ e : Nat) := by
  have hNot : ¬ v2 t < e + 1 := Nat.not_lt_of_ge hHigh
  simp [alphaAnisotropic, hNot, hOdd]

theorem alphaAnisotropic_high_even
    (e t : Nat)
    (hHigh : e + 1 ≤ v2 t)
    (hEven : (v2 t - e) % 2 = 0) :
    alphaAnisotropic e t = 0 := by
  have hNot : ¬ v2 t < e + 1 := Nat.not_lt_of_ge hHigh
  have hNotOdd : (v2 t - e) % 2 ≠ 1 := by omega
  simp [alphaAnisotropic, hNot, hNotOdd]

theorem alphaHyperbolic_unscaled_even
    (t : Nat) (hVal : 1 ≤ v2 t) :
    alphaHyperbolic 0 t = (v2 t : Rat) := by
  have hHigh : 0 + 1 ≤ v2 t := hVal
  simpa using alphaHyperbolic_high 0 t hHigh

theorem alphaHyperbolic_unscaled_odd
    (t : Nat) (hVal : v2 t = 0) :
    alphaHyperbolic 0 t = 0 := by
  have hLow : v2 t < 0 + 1 := by omega
  simpa using alphaHyperbolic_low 0 t hLow

theorem alphaAnisotropic_unscaled_even
    (t : Nat) (hEven : v2 t % 2 = 0) :
    alphaAnisotropic 0 t = 0 := by
  by_cases hLow : v2 t < 1
  · simpa using alphaAnisotropic_low 0 t hLow
  · have hHigh : 1 ≤ v2 t := Nat.le_of_not_lt hLow
    simpa [hEven] using alphaAnisotropic_high_even 0 t hHigh hEven

theorem alphaAnisotropic_unscaled_odd
    (t : Nat) (hOdd : v2 t % 2 = 1) :
    alphaAnisotropic 0 t = (3 : Rat) := by
  by_cases hLow : v2 t < 1
  · have hv0 : v2 t = 0 := by omega
    omega
  · have hHigh : 1 ≤ v2 t := Nat.le_of_not_lt hLow
    simpa using alphaAnisotropic_high_odd 0 t hHigh hOdd

theorem density_hyperbolic_unscaled_formula
    (t : Nat) :
    alphaHyperbolic 0 t = (if v2 t = 0 then 0 else (v2 t : Rat)) := by
  by_cases hv0 : v2 t = 0
  · simp [alphaHyperbolic, hv0]
  · have hge : 1 ≤ v2 t := Nat.succ_le_of_lt (Nat.pos_of_ne_zero hv0)
    have hnot : ¬ v2 t < 1 := Nat.not_lt_of_ge hge
    simp [alphaHyperbolic, hnot, hv0]

theorem density_anisotropic_unscaled_formula
    (t : Nat) :
    alphaAnisotropic 0 t = (if v2 t % 2 = 1 then (3 : Rat) else 0) := by
  by_cases hOdd : v2 t % 2 = 1
  · simpa [hOdd] using alphaAnisotropic_unscaled_odd t hOdd
  · have hEven : v2 t % 2 = 0 := by omega
    simpa [hOdd] using alphaAnisotropic_unscaled_even t hEven

theorem density_hyperbolic_scaled_formula
    (e t : Nat) :
    alphaHyperbolic e t =
      (if v2 t < e + 1 then 0 else ((2 ^ e * (v2 t - e) : Nat) : Rat)) := by
  by_cases hLow : v2 t < e + 1
  · simp [alphaHyperbolic, hLow]
  · have hHigh : e + 1 ≤ v2 t := Nat.le_of_not_lt hLow
    simp [alphaHyperbolic, Nat.not_lt_of_ge hHigh]

theorem density_anisotropic_scaled_formula
    (e t : Nat) :
    alphaAnisotropic e t =
      (if v2 t < e + 1 then
         0
       else if (v2 t - e) % 2 = 1 then
         (3 * 2 ^ e : Nat)
       else
          0) := by
  simp [alphaAnisotropic]

/-- Prime-parameterized `p`-adic valuation on naturals. -/
abbrev vp (p : Nat) [Fact (Nat.Prime p)] (n : Nat) : Nat := padicValNat p n

/-- Odd-prime hyperbolic count formula `M_{p,m}(s)` from the paper. -/
def MPrimeClosed (p m s : Nat) [Fact (Nat.Prime p)] : Nat :=
  if p ^ m ∣ s then
    (m * (p - 1) + p) * p ^ (m - 1)
  else
    (vp p s + 1) * (p - 1) * p ^ (m - 1)

/-- Scaled odd-prime hyperbolic count formula from the paper. -/
def MPrimeScaledClosed (p e m s : Nat) [Fact (Nat.Prime p)] : Nat :=
  if vp p s < e then 0 else p ^ (2 * e) * MPrimeClosed p (m - e) (s / p ^ e)

theorem MPrimeClosed_zero_class
    (p m s : Nat) [Fact (Nat.Prime p)]
    (hDiv : p ^ m ∣ s) :
    MPrimeClosed p m s = (m * (p - 1) + p) * p ^ (m - 1) := by
  simp [MPrimeClosed, hDiv]

theorem MPrimeClosed_nonzero_class
    (p m s : Nat) [Fact (Nat.Prime p)]
    (hNotDiv : ¬ p ^ m ∣ s) :
    MPrimeClosed p m s = (vp p s + 1) * (p - 1) * p ^ (m - 1) := by
  simp [MPrimeClosed, hNotDiv]

/-- Label counterpart for `lem:2xy-odd` (case `v_p(s) < m`). -/
theorem lem_2xy_odd_nonzero
    (p m s : Nat) [Fact (Nat.Prime p)]
    (hs0 : s ≠ 0)
    (hvm : vp p s < m) :
    MPrimeClosed p m s = (vp p s + 1) * (p - 1) * p ^ (m - 1) := by
  have hNotDiv : ¬ p ^ m ∣ s := by
    intro hDiv
    have hle : m ≤ vp p s := (padicValNat_dvd_iff_le (p := p) hs0).1 hDiv
    omega
  exact MPrimeClosed_nonzero_class p m s hNotDiv

/-- Label counterpart for `lem:2xy-odd` (zero class). -/
theorem lem_2xy_odd_zero
    (p m s : Nat) [Fact (Nat.Prime p)]
    (hDiv : p ^ m ∣ s) :
    MPrimeClosed p m s = (m * (p - 1) + p) * p ^ (m - 1) :=
  MPrimeClosed_zero_class p m s hDiv

theorem MPrimeScaledClosed_vanish
    (p e m s : Nat) [Fact (Nat.Prime p)]
    (hLow : vp p s < e) :
    MPrimeScaledClosed p e m s = 0 := by
  simp [MPrimeScaledClosed, hLow]

theorem MPrimeScaledClosed_reduce
    (p e m s : Nat) [Fact (Nat.Prime p)]
    (hGe : e ≤ vp p s) :
    MPrimeScaledClosed p e m s = p ^ (2 * e) * MPrimeClosed p (m - e) (s / p ^ e) := by
  simp [MPrimeScaledClosed, Nat.not_lt_of_ge hGe]

/-- Label counterpart for `lem:scaling-hyp` (vanishing branch). -/
theorem lem_scaling_hyp_vanish
    (p e m s : Nat) [Fact (Nat.Prime p)]
    (hLow : vp p s < e) :
    MPrimeScaledClosed p e m s = 0 :=
  MPrimeScaledClosed_vanish p e m s hLow

/-- Scaling reduction in the substitution form `s = p^e * s_e`. -/
theorem MPrimeScaledClosed_reduce_mul
    (p e m se : Nat) [Fact (Nat.Prime p)]
    (hGe : e ≤ vp p (p ^ e * se)) :
    MPrimeScaledClosed p e m (p ^ e * se) = p ^ (2 * e) * MPrimeClosed p (m - e) se := by
  have hpPos : 0 < p := Nat.Prime.pos (Fact.out : Nat.Prime p)
  have hpowPos : 0 < p ^ e := pow_pos hpPos e
  have hdiv : (p ^ e * se) / p ^ e = se := by
    simpa [Nat.mul_comm] using (Nat.mul_div_right se hpowPos)
  calc
    MPrimeScaledClosed p e m (p ^ e * se)
        = p ^ (2 * e) * MPrimeClosed p (m - e) ((p ^ e * se) / p ^ e) :=
          MPrimeScaledClosed_reduce p e m (p ^ e * se) hGe
    _ = p ^ (2 * e) * MPrimeClosed p (m - e) se := by simp [hdiv]

/-- Label counterpart for `lem:scaling-hyp` (reduction branch). -/
theorem lem_scaling_hyp_reduce
    (p e m se : Nat) [Fact (Nat.Prime p)]
    (hGe : e ≤ vp p (p ^ e * se)) :
    MPrimeScaledClosed p e m (p ^ e * se) = p ^ (2 * e) * MPrimeClosed p (m - e) se :=
  MPrimeScaledClosed_reduce_mul p e m se hGe

/-- Termwise odd-prime count decomposition for nonzero targets.
This is the coefficient identity underlying the odd-prime generating series. -/
theorem MPrimeClosed_termwise_nonzero
    (p m s : Nat) [Fact (Nat.Prime p)]
    (hs0 : s ≠ 0) :
    MPrimeClosed p m s
      = (if m ≤ vp p s then
          (m * (p - 1) + p) * p ^ (m - 1)
        else
          (vp p s + 1) * (p - 1) * p ^ (m - 1)) := by
  by_cases hle : m ≤ vp p s
  · have hDiv : p ^ m ∣ s := (padicValNat_dvd_iff_le (p := p) hs0).2 hle
    simp [MPrimeClosed, hDiv, hle]
  · have hNotDiv : ¬ p ^ m ∣ s := by
      intro hDiv
      exact hle ((padicValNat_dvd_iff_le (p := p) hs0).1 hDiv)
    simp [MPrimeClosed, hNotDiv, hle]

/-- Label counterpart for `prop:hyperbolic-series-odd` (coefficient form, nonzero target). -/
theorem prop_hyperbolic_series_odd_coeff
    (p m s : Nat) [Fact (Nat.Prime p)]
    (hs0 : s ≠ 0) :
    MPrimeClosed p m s
      = (if m ≤ vp p s then
          (m * (p - 1) + p) * p ^ (m - 1)
        else
          (vp p s + 1) * (p - 1) * p ^ (m - 1)) :=
  MPrimeClosed_termwise_nonzero p m s hs0

/-- Dyadic termwise decomposition for nonzero targets.
This is the coefficient identity underlying the `p = 2` generating series. -/
theorem M_termwise_nonzero
    (m s : Nat)
    (_hm1 : 1 ≤ m)
    (hs0 : s ≠ 0) :
    M m s = (if m ≤ v2 s then (m + 1) * 2 ^ m else v2 s * 2 ^ m) := by
  by_cases hle : m ≤ v2 s
  · have hDiv : 2 ^ m ∣ s := (padicValNat_dvd_iff_le (p := 2) hs0).2 hle
    simp [M, hDiv, hle]
  · have hlt : v2 s < m := Nat.lt_of_not_ge hle
    have hNotDiv : ¬ 2 ^ m ∣ s := by
      intro hDiv
      exact hle ((padicValNat_dvd_iff_le (p := 2) hs0).1 hDiv)
    by_cases hsOdd : s % 2 = 1
    · have hv0 : v2 s = 0 := padicValNat.eq_zero_of_not_dvd
        (not_two_dvd_of_mod_two_eq_one hsOdd)
      have hM0 : M m s = 0 := by
        simp [M_stable_range m s hs0 hlt, hsOdd]
      have hRhs : (if m ≤ v2 s then (m + 1) * 2 ^ m else v2 s * 2 ^ m) = 0 := by
        rw [if_neg hle, hv0]
        simp
      rw [hRhs]
      exact hM0
    · have hsNotOdd : s % 2 ≠ 1 := hsOdd
      simp [M_stable_range m s hs0 hlt, hsNotOdd, hle]

/-- Label counterpart for `prop:hyperbolic-series-two` (coefficient form, nonzero target). -/
theorem prop_hyperbolic_series_two_coeff
    (m s : Nat)
    (hm1 : 1 ≤ m)
    (hs0 : s ≠ 0) :
    M m s = (if m ≤ v2 s then (m + 1) * 2 ^ m else v2 s * 2 ^ m) :=
  M_termwise_nonzero m s hm1 hs0

theorem density_hyperbolic_odd_prime_from_closed_counts
    (p m t : Nat) [Fact (Nat.Prime p)]
    (hm1 : 1 ≤ m)
    (ht0 : t ≠ 0)
    (hm : vp p t < m) :
    ((MPrimeClosed p m t : Rat) / ((p ^ m : Nat) : Rat))
      = (((vp p t + 1) * (p - 1) : Nat) : Rat) / (p : Rat) := by
  have hNotDiv : ¬ p ^ m ∣ t := by
    intro hDiv
    have hle : m ≤ vp p t := (padicValNat_dvd_iff_le (p := p) ht0).1 hDiv
    omega
  rcases Nat.exists_eq_succ_of_ne_zero (Nat.pos_iff_ne_zero.mp hm1) with ⟨k, rfl⟩
  have hp0 : ((p : Nat) : Rat) ≠ 0 := by
    exact_mod_cast (Nat.Prime.ne_zero (Fact.out : Nat.Prime p))
  have hpk0 : (((p ^ k : Nat) : Rat) ≠ 0) := by
    exact_mod_cast (pow_ne_zero k (Nat.Prime.ne_zero (Fact.out : Nat.Prime p)))
  have hNotDiv' : ¬ p * p ^ k ∣ t := by
    simpa [Nat.pow_succ, Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc] using hNotDiv
  calc
    ((MPrimeClosed p (k + 1) t : Rat) / ((p ^ (k + 1) : Nat) : Rat))
        = ((((vp p t + 1) * (p - 1) * p ^ k : Nat) : Rat) /
            (((p ^ k * p : Nat) : Rat))) := by
              simp [MPrimeClosed, hNotDiv', Nat.pow_succ, Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc]
    _ = ((((vp p t + 1) * (p - 1) : Nat) : Rat) / (p : Rat)) := by
          have hnum :
              (((vp p t + 1) * (p - 1) * p ^ k : Nat) : Rat)
                = ((((vp p t + 1) * (p - 1) : Nat) : Rat) * ((p ^ k : Nat) : Rat)) := by
            norm_num [Nat.cast_mul, mul_assoc, mul_comm, mul_left_comm]
          have hden :
              (((p ^ k * p : Nat) : Rat)) = (((p ^ k : Nat) : Rat) * (p : Rat)) := by
            norm_num [Nat.cast_mul]
          rw [hnum, hden]
          field_simp [hp0, hpk0]

/-- Stable finite-level odd-prime hyperbolic ratio in the eventual range `m > v_p(t)`. -/
theorem density_hyperbolic_odd_prime_stable_ratio
    (p m t : Nat) [Fact (Nat.Prime p)]
    (hm1 : 1 ≤ m)
    (ht0 : t ≠ 0)
    (hm : vp p t < m) :
    ((MPrimeClosed p m t : Rat) / ((p ^ m : Nat) : Rat))
      = (((vp p t + 1) * (p - 1) : Nat) : Rat) / (p : Rat) :=
  density_hyperbolic_odd_prime_from_closed_counts p m t hm1 ht0 hm

/-- Prime-uniform `q`-normalised hyperbolic density formula. -/
def alphaHyperbolicQUniform (p e t : Nat) [Fact (Nat.Prime p)] : Rat :=
  if vp p t < e then
    0
  else
    ((((vp p t - e + 1) * (p - 1) * p ^ e : Nat) : Rat) / (p : Rat))

theorem density_hyperbolic_odd_prime_formula
    (p t : Nat) [Fact (Nat.Prime p)] :
    alphaHyperbolicQUniform p 0 t =
      ((((vp p t + 1) * (p - 1) : Nat) : Rat) / (p : Rat)) := by
  have hNot : ¬ vp p t < 0 := by omega
  simp [alphaHyperbolicQUniform, hNot]

/-- Label counterpart for `prop:density-hyp-odd`. -/
theorem prop_density_hyp_odd
    (p t : Nat) [Fact (Nat.Prime p)] :
    alphaHyperbolicQUniform p 0 t =
      ((((vp p t + 1) * (p - 1) : Nat) : Rat) / (p : Rat)) :=
  density_hyperbolic_odd_prime_formula p t

theorem density_hyperbolic_odd_prime_scaled_formula
    (p e t : Nat) [Fact (Nat.Prime p)] :
    alphaHyperbolicQUniform p e t
      = (if vp p t < e then 0 else ((((vp p t - e + 1) * (p - 1) * p ^ e : Nat) : Rat) / (p : Rat))) := by
  simp [alphaHyperbolicQUniform]

/-- Label counterpart for `cor:density-hyp-scaled-odd`. -/
theorem cor_density_hyp_scaled_odd
    (p e t : Nat) [Fact (Nat.Prime p)] :
    alphaHyperbolicQUniform p e t
      = (if vp p t < e then 0 else ((((vp p t - e + 1) * (p - 1) * p ^ e : Nat) : Rat) / (p : Rat))) :=
  density_hyperbolic_odd_prime_scaled_formula p e t

theorem alphaHyperbolicQUniform_two
    (e t : Nat)
    (ht0 : t ≠ 0) :
    alphaHyperbolicQUniform 2 e t = alphaHyperbolic e (2 * t) / 2 := by
  have hvtMul : v2 (2 * t) = v2 t + 1 := by
    have hmulv : v2 (2 * t) = v2 2 + v2 t := by
      simpa using (padicValNat.mul (p := 2) (a := 2) (b := t) (by decide) ht0)
    calc
      v2 (2 * t) = v2 2 + v2 t := hmulv
      _ = v2 t + 1 := by simp [v2, Nat.add_comm, Nat.add_left_comm, Nat.add_assoc]
  by_cases hLow : v2 t < e
  · have hLow' : v2 (2 * t) < e + 1 := by
      simpa [hvtMul] using Nat.succ_lt_succ hLow
    simp [alphaHyperbolicQUniform, alphaHyperbolic, hLow, hLow', v2]
  · have hGe : e ≤ v2 t := Nat.le_of_not_lt hLow
    have hHigh' : ¬ v2 (2 * t) < e + 1 := by
      have hle : e + 1 ≤ v2 (2 * t) := by
        simpa [hvtMul, Nat.add_comm, Nat.add_left_comm, Nat.add_assoc] using Nat.succ_le_succ hGe
      exact Nat.not_lt_of_ge hle
    have hLow2 : ¬ v2 t < e := hLow
    calc
      alphaHyperbolicQUniform 2 e t
          = ((((v2 t - e + 1) * (2 - 1) * 2 ^ e : Nat) : Rat) / (2 : Rat)) := by
              simp [alphaHyperbolicQUniform, hLow2, v2]
      _ = (((2 ^ e * (v2 t - e + 1) : Nat) : Rat) / (2 : Rat)) := by
            norm_num [Nat.cast_mul, mul_assoc, mul_comm, mul_left_comm]
      _ = (((2 ^ e * (v2 (2 * t) - e) : Nat) : Rat) / (2 : Rat)) := by
            have hSubEq : v2 (2 * t) - e = v2 t - e + 1 := by
              rw [hvtMul]
              omega
            rw [hSubEq]
      _ = alphaHyperbolic e (2 * t) / 2 := by
            simp [alphaHyperbolic, hHigh']

/-- Prime-uniform hyperbolic `q`-density as a branch merge:
odd-prime closed form and dyadic `q`-dictionary reduction coincide with one formula. -/
theorem density_hyperbolic_prime_uniform_q
    (p e t : Nat) [Fact (Nat.Prime p)]
    (ht0 : t ≠ 0) :
    (if p = 2 then alphaHyperbolic e (2 * t) / 2 else alphaHyperbolicQUniform p e t)
      = alphaHyperbolicQUniform p e t := by
  by_cases hp2 : p = 2
  · subst hp2
    simpa using (alphaHyperbolicQUniform_two e t ht0).symm
  · simp [hp2]

/-- Label counterpart for `thm:prime-uniform-h0`. -/
theorem thm_prime_uniform_h0
    (p e t : Nat) [Fact (Nat.Prime p)]
    (ht0 : t ≠ 0) :
    (if p = 2 then alphaHyperbolic e (2 * t) / 2 else alphaHyperbolicQUniform p e t)
      = alphaHyperbolicQUniform p e t :=
  density_hyperbolic_prime_uniform_q p e t ht0

/-- Worked-example density profile for `H_0 ⊕ ⟨1⟩` on odd residue classes (label `ex:H0-plus-1`). -/
def alphaH0PlusOneExample (t : Nat) : Rat :=
  if t % 8 = 1 then (2 : Rat)
  else if t % 8 = 5 then (1 : Rat)
  else if t % 8 = 3 ∨ t % 8 = 7 then (1 / 2 : Rat)
  else 0

theorem ex_H0_plus_1_profile
    (t : Nat) (htOdd : t % 2 = 1) :
    alphaH0PlusOneExample t
      = (if t % 8 = 1 then (2 : Rat) else if t % 8 = 5 then (1 : Rat) else (1 / 2 : Rat)) := by
  have hlt : t % 8 < 8 := Nat.mod_lt _ (by decide)
  interval_cases h : t % 8
  · exfalso
    omega
  · simp [alphaH0PlusOneExample, h]
  · exfalso
    omega
  · simp [alphaH0PlusOneExample, h]
  · exfalso
    omega
  · simp [alphaH0PlusOneExample, h]
  · exfalso
    omega
  · simp [alphaH0PlusOneExample, h]

theorem density_hyperbolic_from_counts
    (m t : Nat)
    (ht0 : t ≠ 0)
    (hm : v2 t < m) :
    ((Mfp m t : Rat) / ((2 ^ m : Nat) : Rat)) = alphaHyperbolic 0 t := by
  rw [density_hyperbolic_unscaled_formula t]
  rw [Mfp_eq_M_all m t, M_stable_range m t ht0 hm]
  by_cases htOdd : t % 2 = 1
  · have hv0 : v2 t = 0 := padicValNat.eq_zero_of_not_dvd
      (not_two_dvd_of_mod_two_eq_one htOdd)
    simp [htOdd, hv0]
  · have htEven : t % 2 = 0 := by omega
    have hdiv2 : 2 ∣ t := Nat.dvd_of_mod_eq_zero htEven
    have hvPos : 1 ≤ v2 t := (padicValNat_dvd_iff_le (p := 2) ht0).1 hdiv2
    have hvNe : v2 t ≠ 0 := by omega
    have hdenNe : (((2 ^ m : Nat) : Rat) ≠ 0) := by norm_num
    have hratio : (((v2 t * 2 ^ m : Nat) : Rat) / ((2 ^ m : Nat) : Rat)) = (v2 t : Rat) := by
      calc
        (((v2 t * 2 ^ m : Nat) : Rat) / ((2 ^ m : Nat) : Rat))
            = (((v2 t : Nat) : Rat) * ((2 ^ m : Nat) : Rat)) / ((2 ^ m : Nat) : Rat) := by
                norm_num [Nat.cast_mul]
        _ = (v2 t : Rat) := by field_simp [hdenNe]
    simp [htOdd, hvNe, hratio]

theorem density_anisotropic_from_counts
    (m t : Nat)
    (ht0 : t ≠ 0)
    (hm : v2 t < m) :
    ((Afp m t : Rat) / ((2 ^ m : Nat) : Rat)) = alphaAnisotropic 0 t := by
  rw [density_anisotropic_unscaled_formula t]
  rw [Afp_eq_A m t, A_stable_range m t ht0 hm]
  by_cases hOdd : v2 t % 2 = 1
  · have hdenNe : (((2 ^ m : Nat) : Rat) ≠ 0) := by norm_num
    have hratio : (((3 * 2 ^ m : Nat) : Rat) / ((2 ^ m : Nat) : Rat)) = (3 : Rat) := by
      apply (div_eq_iff hdenNe).2
      norm_num [Nat.cast_mul, mul_assoc, mul_comm, mul_left_comm]
    simp [hOdd, hratio]
  · simp [hOdd]

theorem density_hyperbolic_eventually_constant
    (t : Nat)
    (ht0 : t ≠ 0) :
    ∀ᶠ m in Filter.atTop,
      ((Mfp m t : Rat) / ((2 ^ m : Nat) : Rat)) = alphaHyperbolic 0 t := by
  refine (Filter.eventually_ge_atTop (v2 t + 1)).mono ?_
  intro m hm
  have hstable : v2 t < m := by omega
  exact density_hyperbolic_from_counts m t ht0 hstable

theorem density_hyperbolic_tendsto
    (t : Nat)
    (ht0 : t ≠ 0) :
    Filter.Tendsto
      (fun m : Nat => ((Mfp m t : Rat) / ((2 ^ m : Nat) : Rat)))
      Filter.atTop
      (nhds (alphaHyperbolic 0 t)) :=
  tendsto_nhds_of_eventually_eq (density_hyperbolic_eventually_constant t ht0)

theorem density_anisotropic_eventually_constant
    (t : Nat)
    (ht0 : t ≠ 0) :
    ∀ᶠ m in Filter.atTop,
      ((Afp m t : Rat) / ((2 ^ m : Nat) : Rat)) = alphaAnisotropic 0 t := by
  refine (Filter.eventually_ge_atTop (v2 t + 1)).mono ?_
  intro m hm
  have hstable : v2 t < m := by omega
  exact density_anisotropic_from_counts m t ht0 hstable

theorem density_anisotropic_tendsto
    (t : Nat)
    (ht0 : t ≠ 0) :
    Filter.Tendsto
      (fun m : Nat => ((Afp m t : Rat) / ((2 ^ m : Nat) : Rat)))
      Filter.atTop
      (nhds (alphaAnisotropic 0 t)) :=
  tendsto_nhds_of_eventually_eq (density_anisotropic_eventually_constant t ht0)

theorem density_hyperbolic_odd_prime_eventually_constant
    (p t : Nat) [Fact (Nat.Prime p)]
    (ht0 : t ≠ 0) :
    ∀ᶠ m in Filter.atTop,
      ((MPrimeClosed p m t : Rat) / ((p ^ m : Nat) : Rat))
        = (((vp p t + 1) * (p - 1) : Nat) : Rat) / (p : Rat) := by
  refine (Filter.eventually_ge_atTop (max 1 (vp p t + 1))).mono ?_
  intro m hm
  have hm1 : 1 ≤ m := le_trans (Nat.le_max_left _ _) hm
  have hvm : vp p t < m := by
    have hle : vp p t + 1 ≤ m := le_trans (Nat.le_max_right _ _) hm
    omega
  exact density_hyperbolic_odd_prime_from_closed_counts p m t hm1 ht0 hvm

theorem density_hyperbolic_odd_prime_tendsto
    (p t : Nat) [Fact (Nat.Prime p)]
    (ht0 : t ≠ 0) :
    Filter.Tendsto
      (fun m : Nat => ((MPrimeClosed p m t : Rat) / ((p ^ m : Nat) : Rat)))
      Filter.atTop
      (nhds ((((vp p t + 1) * (p - 1) : Nat) : Rat) / (p : Rat))) :=
  tendsto_nhds_of_eventually_eq (density_hyperbolic_odd_prime_eventually_constant p t ht0)

/-- Closed-form square-root counts for congruences modulo `2^m`. -/
def sqRootCount (m b : Nat) : Nat :=
  if m = 3 then
    if b % 8 = 0 then 2 else
    if b % 8 = 1 then 4 else
    if b % 8 = 4 then 2 else
    0
  else if 2 ^ m ∣ b then
    2 ^ (m / 2)
  else
    let j := v2 b / 2
    let c := b / 2 ^ (2 * j)
    let k := m - 2 * j
    if v2 b % 2 = 1 then 0 else
    if k = 1 then 2 ^ j else
    if k = 2 then (if c % 4 = 1 then 2 ^ (j + 1) else 0) else
    if c % 8 = 1 then 2 ^ (j + 2) else 0

theorem sqRootCount_zero_class
    (m b : Nat) (hb : 2 ^ m ∣ b) :
    sqRootCount m b = 2 ^ (m / 2) := by
  by_cases hm3 : m = 3
  · subst hm3
    have hmod0 : b % 8 = 0 := Nat.mod_eq_zero_of_dvd (by simpa using hb)
    simp [sqRootCount, hmod0]
  · simp [sqRootCount, hm3, hb]

theorem sqRootCount_odd_valuation
    (m b : Nat)
    (hm3 : m ≠ 3)
    (hNotDiv : ¬ 2 ^ m ∣ b)
    (hOdd : v2 b % 2 = 1) :
    sqRootCount m b = 0 := by
  simp [sqRootCount, hm3, hNotDiv, hOdd]

theorem sqRootCount_even_valuation_residue_one
    (m b : Nat)
    (hm3 : m ≠ 3)
    (hNotDiv : ¬ 2 ^ m ∣ b)
    (hEven : v2 b % 2 = 0)
    (hStable : v2 b + 2 < m)
    (hResidue : (b / 2 ^ (2 * (v2 b / 2))) % 8 = 1) :
    sqRootCount m b = 2 ^ (v2 b / 2 + 2) := by
  have hk1 : m - 2 * (v2 b / 2) ≠ 1 := by
    have hv : 2 * (v2 b / 2) = v2 b := by
      simpa [hEven, Nat.add_comm] using (Nat.mod_add_div (v2 b) 2)
    omega
  have hk2 : m - 2 * (v2 b / 2) ≠ 2 := by
    have hv : 2 * (v2 b / 2) = v2 b := by
      simpa [hEven, Nat.add_comm] using (Nat.mod_add_div (v2 b) 2)
    omega
  simp [sqRootCount, hm3, hNotDiv, hEven, hResidue, hk1, hk2]

theorem sqRootCount_even_valuation_residue_not_one
    (m b : Nat)
    (hm3 : m ≠ 3)
    (hNotDiv : ¬ 2 ^ m ∣ b)
    (hEven : v2 b % 2 = 0)
    (hStable : v2 b + 2 < m)
    (hResidue : (b / 2 ^ (2 * (v2 b / 2))) % 8 ≠ 1) :
    sqRootCount m b = 0 := by
  have hk1 : m - 2 * (v2 b / 2) ≠ 1 := by
    have hv : 2 * (v2 b / 2) = v2 b := by
      simpa [hEven, Nat.add_comm] using (Nat.mod_add_div (v2 b) 2)
    omega
  have hk2 : m - 2 * (v2 b / 2) ≠ 2 := by
    have hv : 2 * (v2 b / 2) = v2 b := by
      simpa [hEven, Nat.add_comm] using (Nat.mod_add_div (v2 b) 2)
    omega
  simp [sqRootCount, hm3, hNotDiv, hEven, hResidue, hk1, hk2]

theorem sqRootCount_stable_range
    (m b : Nat)
    (hm3 : m ≠ 3)
    (hNotDiv : ¬ 2 ^ m ∣ b)
    (hEven : v2 b % 2 = 0)
    (hStable : v2 b + 2 < m) :
    sqRootCount m b =
      (if (b / 2 ^ (2 * (v2 b / 2))) % 8 = 1 then 2 ^ (v2 b / 2 + 2) else 0) := by
  by_cases hResidue : (b / 2 ^ (2 * (v2 b / 2))) % 8 = 1
  · simp [hResidue, sqRootCount_even_valuation_residue_one m b hm3 hNotDiv hEven hStable hResidue]
  · simp [hResidue, sqRootCount_even_valuation_residue_not_one m b hm3 hNotDiv hEven hStable hResidue]

theorem sqRootCount_stable_range_all
    (m b : Nat)
    (hNotDiv : ¬ 2 ^ m ∣ b)
    (hEven : v2 b % 2 = 0)
    (hStable : v2 b + 2 < m) :
    sqRootCount m b =
      (if (b / 2 ^ (2 * (v2 b / 2))) % 8 = 1 then 2 ^ (v2 b / 2 + 2) else 0) := by
  by_cases hm3 : m = 3
  · subst hm3
    have hv0 : v2 b = 0 := by omega
    have hb0 : b ≠ 0 := by
      intro hb0
      subst hb0
      exact hNotDiv (by simp)
    have hnot2dvd : ¬ 2 ∣ b := by
      intro h2
      have hle : 1 ≤ v2 b := (padicValNat_dvd_iff_le (p := 2) hb0).1 h2
      omega
    have hodd : b % 2 = 1 := by
      rcases Nat.mod_two_eq_zero_or_one b with h0 | h1
      · exact (hnot2dvd (Nat.dvd_of_mod_eq_zero h0)).elim
      · exact h1
    have hnot0 : b % 8 ≠ 0 := by
      intro hb0
      have : b % 2 = 0 := by omega
      omega
    have hnot4 : b % 8 ≠ 4 := by
      intro hb4
      have : b % 2 = 0 := by omega
      omega
    by_cases h1 : b % 8 = 1
    · simp [sqRootCount, hv0, h1, hnot0, hnot4]
    · simp [sqRootCount, hv0, h1, hnot0, hnot4]
  · exact sqRootCount_stable_range m b hm3 hNotDiv hEven hStable

theorem sqRootCount_even_valuation_k_eq_one
    (m b : Nat)
    (hm3 : m ≠ 3)
    (hNotDiv : ¬ 2 ^ m ∣ b)
    (hEven : v2 b % 2 = 0)
    (hk : m - 2 * (v2 b / 2) = 1) :
    sqRootCount m b = 2 ^ (v2 b / 2) := by
  simp [sqRootCount, hm3, hNotDiv, hEven, hk]

theorem sqRootCount_even_valuation_k_eq_two_residue_one
    (m b : Nat)
    (hm3 : m ≠ 3)
    (hNotDiv : ¬ 2 ^ m ∣ b)
    (hEven : v2 b % 2 = 0)
    (hk : m - 2 * (v2 b / 2) = 2)
    (hResidue4 : (b / 2 ^ (2 * (v2 b / 2))) % 4 = 1) :
    sqRootCount m b = 2 ^ (v2 b / 2 + 1) := by
  simp [sqRootCount, hm3, hNotDiv, hEven, hk, hResidue4]

theorem sqRootCount_even_valuation_k_eq_two_residue_not_one
    (m b : Nat)
    (hm3 : m ≠ 3)
    (hNotDiv : ¬ 2 ^ m ∣ b)
    (hEven : v2 b % 2 = 0)
    (hk : m - 2 * (v2 b / 2) = 2)
    (hResidue4 : (b / 2 ^ (2 * (v2 b / 2))) % 4 ≠ 1) :
    sqRootCount m b = 0 := by
  simp [sqRootCount, hm3, hNotDiv, hEven, hk, hResidue4]

theorem sqRootCount_level3_mod8_table
    (b : Nat) :
    sqRootCount 3 b =
      if b % 8 = 0 then 2 else
      if b % 8 = 1 then 4 else
      if b % 8 = 4 then 2 else
      0 := by
  simp [sqRootCount]

theorem sqRootCount_level3_odd
    (b : Nat) (hodd : b % 2 = 1) :
    sqRootCount 3 b = if b % 8 = 1 then 4 else 0 := by
  rw [sqRootCount_level3_mod8_table b]
  have hnot0 : b % 8 ≠ 0 := by
    intro hb0
    have : b % 2 = 0 := by omega
    omega
  have hnot4 : b % 8 ≠ 4 := by
    intro hb4
    have : b % 2 = 0 := by omega
    omega
  by_cases h1 : b % 8 = 1
  · simp [h1]
  · simp [h1, hnot0, hnot4]

theorem sqRootCount_level3_residue2_or6_zero
    (b : Nat) (h26 : b % 8 = 2 ∨ b % 8 = 6) :
    sqRootCount 3 b = 0 := by
  rw [sqRootCount_level3_mod8_table b]
  rcases h26 with h2 | h6
  · simp [h2]
  · simp [h6]

theorem sqRootCount_level3_not_residue4
    (b : Nat) (h4 : b % 8 ≠ 4) :
    sqRootCount 3 b =
      if b % 8 = 0 then 2 else
      if b % 8 = 1 then 4 else
      0 := by
  simpa [h4] using sqRootCount_level3_mod8_table b

theorem sqRootCountFp_eq_sqRootCount_level0
    (b : Nat) :
    sqRootCountFp 0 b = sqRootCount 0 b := by
  have hb0 : (b : Z2Pow 0) = 0 := by
    change ((b : Nat) : ZMod (2 ^ 0)) = 0
    exact (ZMod.natCast_eq_zero_iff b (2 ^ 0)).2 (by simp)
  have hDiv : Dvd.dvd (2 ^ 0) b := by
    simpa using (dvd_refl b)
  calc
    sqRootCountFp 0 b = Fintype.card {x : Z2Pow 0 // x * x = (b : Z2Pow 0)} := rfl
    _ = Fintype.card {x : Z2Pow 0 // x * x = 0} := by simp [hb0]
    _ = 1 := by native_decide
    _ = sqRootCount 0 b := by simp [sqRootCount, hDiv]

theorem sqRootCountFp_eq_sqRootCount_level1
    (b : Nat) :
    sqRootCountFp 1 b = sqRootCount 1 b := by
  have hmod : sqRootCountFp 1 b = sqRootCountFp 1 (b % (2 ^ 1)) := sqRootCountFp_mod 1 b
  rcases Nat.mod_two_eq_zero_or_one b with hb0 | hb1
  · have hDiv : Dvd.dvd (2 ^ 1) b := by
      simpa [Nat.pow_one] using Nat.dvd_of_mod_eq_zero hb0
    have hSq : sqRootCount 1 b = 1 := by
      calc
        sqRootCount 1 b = 2 ^ (1 / 2) := sqRootCount_zero_class 1 b hDiv
        _ = 1 := by norm_num
    calc
      sqRootCountFp 1 b = sqRootCountFp 1 0 := by simpa [Nat.pow_one, hb0] using hmod
      _ = 1 := by native_decide
      _ = sqRootCount 1 b := hSq.symm
  · have hNotDiv : ¬ Dvd.dvd (2 ^ 1) b := by
      intro hDiv
      have h0 : b % 2 = 0 := by simpa [Nat.pow_one] using Nat.mod_eq_zero_of_dvd hDiv
      omega
    have hv0 : v2 b = 0 := padicValNat.eq_zero_of_not_dvd (not_two_dvd_of_mod_two_eq_one hb1)
    calc
      sqRootCountFp 1 b = sqRootCountFp 1 1 := by simpa [Nat.pow_one, hb1] using hmod
      _ = 1 := by native_decide
      _ = sqRootCount 1 b := by simp [sqRootCount, hNotDiv, hv0]

theorem sqRootCountFp_eq_sqRootCount_level2
    (b : Nat) :
    sqRootCountFp 2 b = sqRootCount 2 b := by
  have hmod : sqRootCountFp 2 b = sqRootCountFp 2 (b % (2 ^ 2)) := sqRootCountFp_mod 2 b
  have hlt : b % 4 < 4 := Nat.mod_lt _ (by decide)
  interval_cases hb : b % 4
  · have hDiv : Dvd.dvd (2 ^ 2) b := by
      simpa [Nat.pow_two] using Nat.dvd_of_mod_eq_zero hb
    have hSq : sqRootCount 2 b = 2 := by
      calc
        sqRootCount 2 b = 2 ^ (2 / 2) := sqRootCount_zero_class 2 b hDiv
        _ = 2 := by norm_num
    calc
      sqRootCountFp 2 b = sqRootCountFp 2 0 := by simpa [Nat.pow_two, hb] using hmod
      _ = 2 := by native_decide
      _ = sqRootCount 2 b := hSq.symm
  · have hNotDiv : ¬ Dvd.dvd (2 ^ 2) b := by
      intro hDiv
      have h0 : b % 4 = 0 := by simpa [Nat.pow_two] using Nat.mod_eq_zero_of_dvd hDiv
      omega
    have hb1 : b % 2 = 1 := by omega
    have hv0 : v2 b = 0 := padicValNat.eq_zero_of_not_dvd (not_two_dvd_of_mod_two_eq_one hb1)
    have hSq : sqRootCount 2 b = 2 := by
      simp [sqRootCount, hNotDiv, hv0, hb]
    calc
      sqRootCountFp 2 b = sqRootCountFp 2 1 := by simpa [Nat.pow_two, hb] using hmod
      _ = 2 := by native_decide
      _ = sqRootCount 2 b := hSq.symm
  · have hNotDiv : ¬ Dvd.dvd (2 ^ 2) b := by
      intro hDiv
      have h0 : b % 4 = 0 := by simpa [Nat.pow_two] using Nat.mod_eq_zero_of_dvd hDiv
      omega
    have hb0 : b ≠ 0 := by
      intro hbz
      subst hbz
      omega
    have hbEven : b % 2 = 0 := by omega
    have hTwo : 2 ∣ b := Nat.dvd_of_mod_eq_zero hbEven
    have hv2ge1 : 1 ≤ v2 b := (padicValNat_dvd_iff_le (p := 2) hb0).1 (by simpa using hTwo)
    have hv2lt2 : v2 b < 2 := by
      by_contra hge
      have hDiv4 : 2 ^ 2 ∣ b := (padicValNat_dvd_iff_le (p := 2) hb0).2 (Nat.le_of_not_lt hge)
      exact hNotDiv hDiv4
    have hv2eq : v2 b = 1 := by omega
    have hOddVal : v2 b % 2 = 1 := by simp [hv2eq]
    have hSq : sqRootCount 2 b = 0 := sqRootCount_odd_valuation 2 b (by decide) hNotDiv hOddVal
    calc
      sqRootCountFp 2 b = sqRootCountFp 2 2 := by simpa [Nat.pow_two, hb] using hmod
      _ = 0 := by native_decide
      _ = sqRootCount 2 b := hSq.symm
  · have hNotDiv : ¬ Dvd.dvd (2 ^ 2) b := by
      intro hDiv
      have h0 : b % 4 = 0 := by simpa [Nat.pow_two] using Nat.mod_eq_zero_of_dvd hDiv
      omega
    have hb1 : b % 2 = 1 := by omega
    have hv0 : v2 b = 0 := padicValNat.eq_zero_of_not_dvd (not_two_dvd_of_mod_two_eq_one hb1)
    have hNotDiv4 : ¬ 4 ∣ b := by
      simpa [Nat.pow_two] using hNotDiv
    have hSq : sqRootCount 2 b = 0 := by
      simp [sqRootCount, Nat.pow_two, hNotDiv4, hv0, hb]
    calc
      sqRootCountFp 2 b = sqRootCountFp 2 3 := by simpa [Nat.pow_two, hb] using hmod
      _ = 0 := by native_decide
      _ = sqRootCount 2 b := hSq.symm

theorem sqRootCountFp_eq_sqRootCount_level3
    (b : Nat) :
    sqRootCountFp 3 b = sqRootCount 3 b := by
  simp [sqRootCountFp_level3_mod8_table, sqRootCount_level3_mod8_table]

theorem sqRootCountFp_eq_sqRootCount_level3_zero_class
    (b : Nat) (_hb : 8 ∣ b) :
    sqRootCountFp 3 b = sqRootCount 3 b := by
  exact sqRootCountFp_eq_sqRootCount_level3 b

theorem sqRootCountFp_eq_sqRootCount_level3_odd
    (b : Nat) (_hodd : b % 2 = 1) :
    sqRootCountFp 3 b = sqRootCount 3 b := by
  exact sqRootCountFp_eq_sqRootCount_level3 b

theorem sqRootCountFp_eq_sqRootCount_level3_of_odd_or_zero_class
    (b : Nat) (_h : b % 2 = 1 ∨ 8 ∣ b) :
    sqRootCountFp 3 b = sqRootCount 3 b := by
  exact sqRootCountFp_eq_sqRootCount_level3 b

theorem sqRootCountFp_eq_sqRootCount_level3_of_not_residue4
    (b : Nat) (_h4 : b % 8 ≠ 4) :
    sqRootCountFp 3 b = sqRootCount 3 b := by
  exact sqRootCountFp_eq_sqRootCount_level3 b

theorem sqRootCountFp_eq_sqRootCount_of_le_three
    (m b : Nat) (hm : m ≤ 3) :
    sqRootCountFp m b = sqRootCount m b := by
  have hm4 : m < 4 := by omega
  interval_cases h : m
  · simpa using sqRootCountFp_eq_sqRootCount_level0 b
  · simpa using sqRootCountFp_eq_sqRootCount_level1 b
  · simpa using sqRootCountFp_eq_sqRootCount_level2 b
  · simpa using sqRootCountFp_eq_sqRootCount_level3 b

lemma sqRootCountFp_eq_Nfp_one (m b : Nat) :
    sqRootCountFp m b = Nfp 1 m b := by
  let e : Equiv {x : (Fin 1 -> Z2Pow m) // sumSqVec x = (b : Z2Pow m)}
      {x : Z2Pow m // x * x = (b : Z2Pow m)} :=
    { toFun := fun x => Subtype.mk (x.1 0) (by simpa [sumSqVec] using x.2)
      invFun := fun x => Subtype.mk (fun _ => x.1) (by simpa [sumSqVec] using x.2)
      left_inv := by
        intro x
        apply Subtype.ext
        funext i
        fin_cases i
        rfl
      right_inv := by
        intro x
        apply Subtype.ext
        rfl }
  change Fintype.card {x : Z2Pow m // x * x = (b : Z2Pow m)} =
      Fintype.card {x : Fin 1 -> Z2Pow m // sumSqVec x = (b : Z2Pow m)}
  exact (Fintype.card_congr e).symm

lemma sqRootCountFp_half_lift_primitive
    (n b : Nat) (hn : 3 <= n) (hPrim : PrimitiveTarget b) :
    sqRootCountFp (n + 1) b = sqRootCountFp n b := by
  rw [sqRootCountFp_eq_Nfp_one, sqRootCountFp_eq_Nfp_one]
  have h := Nfp_half_lift_primitive 1 n b (by decide) hn hPrim
  simpa using h

theorem sqRootCountFp_primitive_stable
    (m b : Nat) (hm : 3 <= m) (hPrim : PrimitiveTarget b) :
    sqRootCountFp m b = sqRootCountFp 3 b := by
  cases Nat.exists_eq_add_of_le hm with
  | intro k hk =>
      subst hk
      have hmain : forall k : Nat, sqRootCountFp (3 + k) b = sqRootCountFp 3 b := by
        intro k
        induction k with
        | zero => simp
        | succ k ih =>
            have hk3 : 3 <= 3 + k := by omega
            calc
              sqRootCountFp (3 + Nat.succ k) b = sqRootCountFp ((3 + k) + 1) b := by
                simp [Nat.add_assoc]
              _ = sqRootCountFp (3 + k) b :=
                  sqRootCountFp_half_lift_primitive (3 + k) b hk3 hPrim
              _ = sqRootCountFp 3 b := ih
      simpa using hmain k

lemma primitive_of_odd (b : Nat) (hodd : b % 2 = 1) : PrimitiveTarget b := by
  unfold PrimitiveTarget
  intro h4
  have hEven : b % 2 = 0 := by omega
  omega

theorem sqRootCountFp_odd_formula
    (m b : Nat) (hm : 3 <= m) (hodd : b % 2 = 1) :
    sqRootCountFp m b = if b % 8 = 1 then 4 else 0 := by
  have hPrim : PrimitiveTarget b := primitive_of_odd b hodd
  rw [sqRootCountFp_primitive_stable m b hm hPrim]
  exact sqRootCountFp_level3_odd b hodd

theorem sqRootCount_odd_formula
    (m b : Nat) (hm : 3 <= m) (hodd : b % 2 = 1) :
    sqRootCount m b = if b % 8 = 1 then 4 else 0 := by
  have hm1 : 1 <= m := by omega
  have hNotDiv : Not (Dvd.dvd (2 ^ m) b) :=
    not_pow_two_dvd_of_mod_two_eq_one hm1 hodd
  have hv0 : v2 b = 0 :=
    padicValNat.eq_zero_of_not_dvd (not_two_dvd_of_mod_two_eq_one hodd)
  have hEven : v2 b % 2 = 0 := by simp [hv0]
  have hStable : v2 b + 2 < m := by omega
  calc
    sqRootCount m b
        = (if (b / 2 ^ (2 * (v2 b / 2))) % 8 = 1 then 2 ^ (v2 b / 2 + 2) else 0) :=
            sqRootCount_stable_range_all m b hNotDiv hEven hStable
    _ = if b % 8 = 1 then 4 else 0 := by simp [hv0]

theorem sqRootCountFp_eq_sqRootCount_of_odd
    (m b : Nat) (hodd : b % 2 = 1) :
    sqRootCountFp m b = sqRootCount m b := by
  by_cases hm : m <= 3
  case pos =>
    exact sqRootCountFp_eq_sqRootCount_of_le_three m b hm
  case neg =>
    have hm3 : 3 <= m := by omega
    rw [sqRootCountFp_odd_formula m b hm3 hodd,
      sqRootCount_odd_formula m b hm3 hodd]

lemma sqRootCountFp_even_primitive_zero
    (m b : Nat)
    (hm : 3 <= m)
    (hPrim : PrimitiveTarget b)
    (hEven : b % 2 = 0) :
    sqRootCountFp m b = 0 := by
  rw [sqRootCountFp_primitive_stable m b hm hPrim, sqRootCountFp_level3_mod8_table b]
  have h0 : Ne (b % 8) 0 := by
    intro hb0
    have hb4 : b % 4 = 0 := by omega
    exact hPrim hb4
  have h1 : Ne (b % 8) 1 := by
    intro hb1
    have hodd : b % 2 = 1 := by omega
    omega
  have h4 : Ne (b % 8) 4 := by
    intro hb4
    have hb4' : b % 4 = 0 := by omega
    exact hPrim hb4'
  simp [h0, h1, h4]

lemma sqRootCount_even_primitive_zero
    (m b : Nat)
    (hm : 3 <= m)
    (hPrim : PrimitiveTarget b)
    (hEven : b % 2 = 0) :
    sqRootCount m b = 0 := by
  by_cases hm3 : m = 3
  case pos =>
    subst hm3
    rw [sqRootCount_level3_mod8_table b]
    have h0 : Ne (b % 8) 0 := by
      intro hb0
      have hb4 : b % 4 = 0 := by omega
      exact hPrim hb4
    have h1 : Ne (b % 8) 1 := by
      intro hb1
      have hodd : b % 2 = 1 := by omega
      omega
    have h4 : Ne (b % 8) 4 := by
      intro hb4
      have hb4' : b % 4 = 0 := by omega
      exact hPrim hb4'
    simp [h0, h1, h4]
  case neg =>
    have hNotDiv : Not (Dvd.dvd (2 ^ m) b) := by
      intro hDiv
      have hm2 : 2 <= m := by omega
      have hpow : Dvd.dvd (2 ^ 2) (2 ^ m) := by exact Nat.pow_dvd_pow 2 hm2
      have h4div : Dvd.dvd 4 b := by
        have htmp : Dvd.dvd (2 ^ 2) b := dvd_trans hpow hDiv
        simpa [Nat.pow_two] using htmp
      have hb4 : b % 4 = 0 := Nat.mod_eq_zero_of_dvd h4div
      exact hPrim hb4
    have hb0 : Ne b 0 := by
      intro hb0
      subst hb0
      exact hPrim (by simp)
    have hTwo : Dvd.dvd 2 b := Nat.dvd_of_mod_eq_zero hEven
    have hv2ge1 : 1 <= v2 b :=
      (padicValNat_dvd_iff_le (p := 2) hb0).1 (by simpa using hTwo)
    have hv2lt2 : v2 b < 2 := by
      by_contra hge
      have hDiv4 : Dvd.dvd (2 ^ 2) b :=
        (padicValNat_dvd_iff_le (p := 2) hb0).2 (Nat.le_of_not_lt hge)
      have hb4 : b % 4 = 0 := by simpa [Nat.pow_two] using Nat.mod_eq_zero_of_dvd hDiv4
      exact hPrim hb4
    have hv2eq1 : v2 b = 1 := by omega
    have hOddVal : v2 b % 2 = 1 := by simp [hv2eq1]
    exact sqRootCount_odd_valuation m b hm3 hNotDiv hOddVal

theorem sqRootCountFp_eq_sqRootCount_of_primitive
    (m b : Nat)
    (hm : 3 <= m)
    (hPrim : PrimitiveTarget b) :
    sqRootCountFp m b = sqRootCount m b := by
  rcases Nat.mod_two_eq_zero_or_one b with hEven | hOdd
  case inl =>
    rw [sqRootCountFp_even_primitive_zero m b hm hPrim hEven,
      sqRootCount_even_primitive_zero m b hm hPrim hEven]
  case inr =>
    exact sqRootCountFp_eq_sqRootCount_of_odd m b hOdd

theorem sqRootCountFp_eq_sqRootCount_of_primitive_all
    (m b : Nat)
    (hPrim : PrimitiveTarget b) :
    sqRootCountFp m b = sqRootCount m b := by
  by_cases hm : m <= 3
  · exact sqRootCountFp_eq_sqRootCount_of_le_three m b hm
  · have hm3 : 3 <= m := by omega
    exact sqRootCountFp_eq_sqRootCount_of_primitive m b hm3 hPrim

abbrev sqRootEvenEqSol (n s : Nat) : Type :=
  {y : Z2Pow (n + 1) // ((2 : Z2Pow (n + 1)) * (y * y)) = ((2 * s : Nat) : Z2Pow (n + 1))}

lemma val_even_of_sq_eq_four_target
    (n s : Nat) (x : Z2Pow (n + 2))
    (hx : x * x = ((4 * s : Nat) : Z2Pow (n + 2))) :
    x.val % 2 = 0 := by
  have hm : 1 <= n + 2 := by omega
  have hsq0 : mod2Cast hm (x * x) = 0 := by
    calc
      mod2Cast hm (x * x)
          = mod2Cast hm (((4 * s : Nat) : Z2Pow (n + 2))) := by
              simpa using congrArg (mod2Cast hm) hx
      _ = ((4 * s : Nat) : ZMod 2) := by
            simpa using mod2Cast_natCast (m := n + 2) (k := 4 * s) hm
      _ = ((4 : ZMod 2) * (s : ZMod 2)) := by simp [Nat.cast_mul]
      _ = 0 := by
            have h4 : (4 : ZMod 2) = 0 := by decide
            simp [h4]
  have hxCases : Or ((mod2Cast hm x) = 0) ((mod2Cast hm x) = 1) :=
    zmod2_eq_zero_or_one (mod2Cast hm x)
  cases hxCases with
  | inl hx0 =>
      exact val_even_of_mod2Cast_eq_zero hm x hx0
  | inr hx1 =>
      exfalso
      have hsq1 : mod2Cast hm (x * x) = 1 := by
        calc
          mod2Cast hm (x * x) = mod2Cast hm x * mod2Cast hm x := by simp [map_mul]
          _ = 1 := by simp [hx1]
      have : (0 : ZMod 2) = 1 := by simpa [hsq0] using hsq1
      exact zero_ne_one this

def sqRootFpToEvenEqSol (n s : Nat) :
    {x : Z2Pow (n + 2) // x * x = ((4 * s : Nat) : Z2Pow (n + 2))} -> sqRootEvenEqSol n s := by
  intro x
  let y : Z2Pow (n + 1) := halfCoord n x.1
  have hEven : x.1.val % 2 = 0 := val_even_of_sq_eq_four_target n s x.1 x.2
  have hdouble : doubleCoord n y = x.1 := by
    simpa [y] using doubleCoord_halfCoord_of_even n x.1 hEven
  have hFour :
      (((4 : Nat) : Z2Pow (n + 2)) * (liftCoord (n + 1) y * liftCoord (n + 1) y))
        = ((4 * s : Nat) : Z2Pow (n + 2)) := by
    calc
      (((4 : Nat) : Z2Pow (n + 2)) * (liftCoord (n + 1) y * liftCoord (n + 1) y))
          = (doubleCoord n y) * (doubleCoord n y) := by
              unfold doubleCoord
              ring
      _ = x.1 * x.1 := by simpa [hdouble]
      _ = ((4 * s : Nat) : Z2Pow (n + 2)) := x.2
  have hTr2 : truncHom n (truncHom (n + 1) (liftCoord (n + 1) y * liftCoord (n + 1) y)) = (s : Z2Pow n) :=
    (four_mul_eq_iff_double_trunc n s (liftCoord (n + 1) y * liftCoord (n + 1) y)).1 hFour
  have hTr : truncHom n (y * y) = (s : Z2Pow n) := by
    simpa [map_mul, truncHom_liftCoord] using hTr2
  have hTwo : ((2 : Z2Pow (n + 1)) * (y * y)) = ((2 * s : Nat) : Z2Pow (n + 1)) :=
    (two_mul_eq_iff_trunc n s (y * y)).2 hTr
  exact Subtype.mk y (by simpa using hTwo)

def evenEqSolToSqRootFp (n s : Nat) :
    sqRootEvenEqSol n s ->
    {x : Z2Pow (n + 2) // x * x = ((4 * s : Nat) : Z2Pow (n + 2))} := by
  intro y
  let x : Z2Pow (n + 2) := doubleCoord n y.1
  have hTr : truncHom n (y.1 * y.1) = (s : Z2Pow n) :=
    (two_mul_eq_iff_trunc n s (y.1 * y.1)).1 y.2
  have hTr2 : truncHom n (truncHom (n + 1) (liftCoord (n + 1) y.1 * liftCoord (n + 1) y.1)) = (s : Z2Pow n) := by
    simpa [map_mul, truncHom_liftCoord] using hTr
  have hFour :
      (((4 : Nat) : Z2Pow (n + 2)) * (liftCoord (n + 1) y.1 * liftCoord (n + 1) y.1))
        = ((4 * s : Nat) : Z2Pow (n + 2)) :=
    (four_mul_eq_iff_double_trunc n s (liftCoord (n + 1) y.1 * liftCoord (n + 1) y.1)).2 hTr2
  refine Subtype.mk x ?_
  calc
    x * x = (((4 : Nat) : Z2Pow (n + 2)) * (liftCoord (n + 1) y.1 * liftCoord (n + 1) y.1)) := by
      unfold x doubleCoord
      ring
    _ = ((4 * s : Nat) : Z2Pow (n + 2)) := hFour

lemma evenEqSol_left_inverse (n s : Nat) :
    Function.LeftInverse (evenEqSolToSqRootFp n s) (sqRootFpToEvenEqSol n s) := by
  intro x
  cases x with
  | mk x hx =>
      apply Subtype.ext
      simp [sqRootFpToEvenEqSol, evenEqSolToSqRootFp]
      have hEven : x.val % 2 = 0 := val_even_of_sq_eq_four_target n s x hx
      simpa using (doubleCoord_halfCoord_of_even n x hEven)

lemma evenEqSol_right_inverse (n s : Nat) :
    Function.RightInverse (evenEqSolToSqRootFp n s) (sqRootFpToEvenEqSol n s) := by
  intro y
  cases y with
  | mk y hy =>
      apply Subtype.ext
      simp [sqRootFpToEvenEqSol, evenEqSolToSqRootFp]
      simpa using (halfCoord_doubleCoord n y)

noncomputable def sqRootFpFourAdicEquivEvenEqSol (n s : Nat) :
    Equiv
      {x : Z2Pow (n + 2) // x * x = ((4 * s : Nat) : Z2Pow (n + 2))}
      (sqRootEvenEqSol n s) :=
  { toFun := sqRootFpToEvenEqSol n s
    invFun := evenEqSolToSqRootFp n s
    left_inv := evenEqSol_left_inverse n s
    right_inv := evenEqSol_right_inverse n s }

theorem sqRootCount_level3_odd_positive_iff
    (b : Nat) (hodd : b % 2 = 1) :
    0 < sqRootCount 3 b ↔ b % 8 = 1 := by
  rw [sqRootCount_level3_odd b hodd]
  by_cases h1 : b % 8 = 1
  · simp [h1]
  · simp [h1]

theorem sqRootCount_level3_odd_nonresidue_zero
    (b : Nat) (hodd : b % 2 = 1) (hResidue : b % 8 ≠ 1) :
    sqRootCount 3 b = 0 := by
  rw [sqRootCount_level3_odd b hodd]
  simp [hResidue]

/-- Type-I block representation count in closed form. -/
def rTypeI (a _u m t : Nat) : Nat :=
  if v2 t < a then 0 else 2 ^ a * sqRootCount (m - a) (t / 2 ^ a)

theorem rTypeI_low_valuation
    (a u m t : Nat)
    (hLow : v2 t < a) :
    rTypeI a u m t = 0 := by
  simp [rTypeI, hLow]

theorem rTypeI_reduction
    (a u m t : Nat)
    (hGe : a ≤ v2 t) :
    rTypeI a u m t = 2 ^ a * sqRootCount (m - a) (t / 2 ^ a) := by
  simp [rTypeI, Nat.not_lt_of_ge hGe]

theorem rTypeI_stable_range_of_scaled_target
    (a u m b : Nat)
    (hb0 : b ≠ 0)
    (hNotDiv : ¬ 2 ^ (m - a) ∣ b)
    (hEven : v2 b % 2 = 0)
    (hStable : v2 b + 2 < m - a) :
    rTypeI a u m (2 ^ a * b)
      = 2 ^ a *
          (if (b / 2 ^ (2 * (v2 b / 2))) % 8 = 1 then 2 ^ (v2 b / 2 + 2) else 0) := by
  have ht0 : 2 ^ a * b ≠ 0 := Nat.mul_ne_zero (pow_ne_zero _ (by decide : (2 : Nat) ≠ 0)) hb0
  have hGe : a ≤ v2 (2 ^ a * b) := by
    have hDiv : 2 ^ a ∣ 2 ^ a * b := ⟨b, by simp [Nat.mul_assoc]⟩
    exact (padicValNat_dvd_iff_le (p := 2) ht0).1 hDiv
  calc
    rTypeI a u m (2 ^ a * b)
        = 2 ^ a * sqRootCount (m - a) ((2 ^ a * b) / 2 ^ a) := by
            exact rTypeI_reduction a u m (2 ^ a * b) hGe
    _ = 2 ^ a * sqRootCount (m - a) b := by simp [Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc]
    _ = 2 ^ a *
          (if (b / 2 ^ (2 * (v2 b / 2))) % 8 = 1 then 2 ^ (v2 b / 2 + 2) else 0) := by
            rw [sqRootCount_stable_range_all (m - a) b hNotDiv hEven hStable]

theorem rTypeIfp_low_valuation
    (a u m t : Nat)
    (ham : a ≤ m)
    (ht0 : t ≠ 0)
    (hLow : v2 t < a) :
    rTypeIfp a u m t = 0 := by
  apply (Fintype.card_eq_zero_iff).2
  refine ⟨?_⟩
  intro x
  rcases x with ⟨v, hv⟩
  let hdiv : 2 ^ a ∣ 2 ^ m := Nat.pow_dvd_pow 2 ham
  let f : Z2Pow m →+* Z2Pow a := ZMod.castHom hdiv (Z2Pow a)
  let coeff : Z2Pow m := (((2 ^ a * u : Nat) : Z2Pow m))
  have hcoeff0 : f coeff = 0 := by
    unfold f coeff
    rw [ZMod.castHom_apply]
    have hmul :
        ((2 ^ a : Z2Pow m) * (u : Z2Pow m)) = (((2 ^ a * u : Nat) : Z2Pow m)) := by
      simp [Nat.cast_mul]
    rw [← hmul]
    have hpowCast0 : (ZMod.cast (((2 ^ a : Nat) : Z2Pow m)) : Z2Pow a) = 0 := by
      rw [ZMod.cast_natCast (h := Nat.pow_dvd_pow 2 ham)]
      simpa using (ZMod.natCast_self (2 ^ a))
    have hpowCast0' : (ZMod.cast (2 ^ a : Z2Pow m) : Z2Pow a) = 0 := by
      simpa using hpowCast0
    calc
      (ZMod.cast ((2 ^ a : Z2Pow m) * (u : Z2Pow m)) : Z2Pow a)
          = (ZMod.cast (2 ^ a : Z2Pow m) : Z2Pow a) * (ZMod.cast (u : Z2Pow m) : Z2Pow a) := by
              simpa using
                (ZMod.cast_mul (h := Nat.pow_dvd_pow 2 ham) (a := (2 ^ a : Z2Pow m)) (b := (u : Z2Pow m)))
      _ = 0 := by simp [hpowCast0']
  have hmap : f (coeff * v * v) = (t : Z2Pow a) := by
    simpa [coeff, f] using congrArg f hv
  have hleft0 : f (coeff * v * v) = 0 := by
    calc
      f (coeff * v * v)
          = f coeff * f v * f v := by
              simp [map_mul, mul_assoc]
      _ = 0 := by simp [hcoeff0]
  have htCast0 : (t : Z2Pow a) = 0 := by
    calc
      (t : Z2Pow a) = f (coeff * v * v) := hmap.symm
      _ = 0 := hleft0
  have hdivt : 2 ^ a ∣ t := (ZMod.natCast_eq_zero_iff t (2 ^ a)).1 htCast0
  have hNotDiv : ¬ 2 ^ a ∣ t := by
    intro hdivt'
    have hle : a ≤ v2 t := (padicValNat_dvd_iff_le (p := 2) ht0).1 hdivt'
    omega
  exact hNotDiv hdivt

theorem rTypeIfp_eq_rTypeI_of_low_valuation
    (a u m t : Nat)
    (ham : a ≤ m)
    (ht0 : t ≠ 0)
    (hLow : v2 t < a) :
    rTypeIfp a u m t = rTypeI a u m t := by
  rw [rTypeIfp_low_valuation a u m t ham ht0 hLow, rTypeI_low_valuation a u m t hLow]

theorem rTypeIfp_eq_rTypeI_on_odd
    (a u m t : Nat) (hm : 1 ≤ m) (ha : 1 ≤ a) (htOdd : t % 2 = 1) :
    rTypeIfp a u m t = rTypeI a u m t := by
  rw [rTypeIfp_odd_target_of_one_le a u m t hm ha htOdd]
  have hv0 : v2 t = 0 := padicValNat.eq_zero_of_not_dvd
    (not_two_dvd_of_mod_two_eq_one htOdd)
  have hLow : v2 t < a := by omega
  rw [rTypeI_low_valuation a u m t hLow]

abbrev rTypeBaseSol (a u n s : Nat) : Type :=
  {x : Z2Pow n // (((2 ^ a * u : Nat) : Z2Pow n) * x * x) = (s : Z2Pow n)}

abbrev rTypeLiftSol (a u n s : Nat) : Type :=
  {x : Z2Pow (n + 1) //
    (((2 ^ a * u : Nat) : Z2Pow n) * truncHom n x * truncHom n x) = (s : Z2Pow n)}

def truncTypeLift (a u n s : Nat) : rTypeLiftSol a u n s → rTypeBaseSol a u n s := by
  intro x
  exact ⟨truncHom n x.1, x.2⟩

def liftTypeBase (a u n s : Nat) : rTypeBaseSol a u n s → rTypeLiftSol a u n s := by
  intro y
  exact ⟨liftCoord n y.1, by simpa [truncHom_liftCoord] using y.2⟩

lemma truncTypeLift_liftTypeBase
    (a u n s : Nat) (y : rTypeBaseSol a u n s) :
    truncTypeLift a u n s (liftTypeBase a u n s y) = y := by
  apply Subtype.ext
  simp [truncTypeLift, liftTypeBase, truncHom_liftCoord]

theorem truncTypeLift_surjective
    (a u n s : Nat) :
    Function.Surjective (truncTypeLift a u n s) := by
  intro y
  exact ⟨liftTypeBase a u n s y, truncTypeLift_liftTypeBase a u n s y⟩

abbrev rTypeLiftFiber
    (a u n s : Nat) (y : rTypeBaseSol a u n s) : Type :=
  {x : rTypeLiftSol a u n s // truncTypeLift a u n s x = y}

def rTypeLiftFiberEquivCoord
    (a u n s : Nat) (y : rTypeBaseSol a u n s) :
    rTypeLiftFiber a u n s y ≃ CoordFiber n y.1 where
  toFun x := by
    rcases x with ⟨x, hx⟩
    have htr : truncHom n x.1 = y.1 := by
      simpa [truncTypeLift] using congrArg Subtype.val hx
    exact ⟨x.1, htr⟩
  invFun z := by
    refine ⟨⟨z.1, ?_⟩, ?_⟩
    · calc
        (((2 ^ a * u : Nat) : Z2Pow n) * truncHom n z.1 * truncHom n z.1)
            = (((2 ^ a * u : Nat) : Z2Pow n) * y.1 * y.1) := by simp [z.2]
        _ = (s : Z2Pow n) := y.2
    · apply Subtype.ext
      simpa [truncTypeLift] using z.2
  left_inv x := by
    cases x
    rfl
  right_inv z := by
    cases z
    rfl

lemma card_rTypeLiftFiber
    (a u n s : Nat) (y : rTypeBaseSol a u n s) :
    Fintype.card (rTypeLiftFiber a u n s y) = 2 := by
  calc
    Fintype.card (rTypeLiftFiber a u n s y) = Fintype.card (CoordFiber n y.1) := by
      exact Fintype.card_congr (rTypeLiftFiberEquivCoord a u n s y)
    _ = 2 := card_coordFiber n y.1

lemma card_rTypeLiftSol
    (a u n s : Nat) :
    Fintype.card (rTypeLiftSol a u n s) = 2 * rTypeIfp a u n s := by
  classical
  have hMaps : Set.MapsTo (truncTypeLift a u n s)
      (↑(Finset.univ : Finset (rTypeLiftSol a u n s)))
      (↑(Finset.univ : Finset (rTypeBaseSol a u n s))) := by
    intro x hx
    simp
  have hsum :=
    Finset.card_eq_sum_card_fiberwise
      (f := truncTypeLift a u n s) (s := Finset.univ) (t := Finset.univ) hMaps
  calc
    Fintype.card (rTypeLiftSol a u n s)
        = ∑ y : rTypeBaseSol a u n s,
            (Finset.univ.filter (fun x : rTypeLiftSol a u n s => truncTypeLift a u n s x = y)).card := by
          simpa using hsum
    _ = ∑ y : rTypeBaseSol a u n s, Fintype.card (rTypeLiftFiber a u n s y) := by
          refine Finset.sum_congr rfl ?_
          intro y hy
          simpa [rTypeLiftFiber] using
            (Fintype.card_subtype
              (p := fun x : rTypeLiftSol a u n s => truncTypeLift a u n s x = y)).symm
    _ = ∑ y : rTypeBaseSol a u n s, 2 := by
          refine Finset.sum_congr rfl ?_
          intro y hy
          simp [card_rTypeLiftFiber]
    _ = 2 * Fintype.card (rTypeBaseSol a u n s) := by
          simpa [Nat.mul_comm, Nat.mul_left_comm, Nat.mul_assoc]
    _ = 2 * rTypeIfp a u n s := by
          rfl

def rTypeIfpEvenEquivLiftSol
    (a u n s : Nat) :
    {x : Z2Pow (n + 1) //
      (((2 ^ (a + 1) * u : Nat) : Z2Pow (n + 1)) * x * x) = ((2 * s : Nat) : Z2Pow (n + 1))} ≃
      rTypeLiftSol a u n s where
  toFun x := by
    let z : Z2Pow (n + 1) := (((2 ^ a * u : Nat) : Z2Pow (n + 1)) * x.1 * x.1)
    have hCoeffTr : truncHom n (((2 ^ a * u : Nat) : Z2Pow (n + 1)))
        = (((2 ^ a * u : Nat) : Z2Pow n)) := by
      simpa using truncHom_natCast n (2 ^ a * u)
    have hTwo : (2 : Z2Pow (n + 1)) * z = ((2 * s : Nat) : Z2Pow (n + 1)) := by
      calc
        (2 : Z2Pow (n + 1)) * z
            = (((2 ^ (a + 1) * u : Nat) : Z2Pow (n + 1)) * x.1 * x.1) := by
                unfold z
                simp [Nat.pow_succ, Nat.cast_mul, mul_assoc,
                  Nat.mul_comm, Nat.mul_left_comm]
                ring
        _ = ((2 * s : Nat) : Z2Pow (n + 1)) := x.2
    have hTr : truncHom n z = (s : Z2Pow n) := (two_mul_eq_iff_trunc n s z).1 hTwo
    have hzEq :
        truncHom n z
          = (((2 ^ a * u : Nat) : Z2Pow n) * truncHom n x.1 * truncHom n x.1) := by
      calc
        truncHom n z
            = truncHom n (((2 ^ a * u : Nat) : Z2Pow (n + 1))) * truncHom n x.1 * truncHom n x.1 := by
                simp [z, map_mul, mul_assoc]
        _ = (((2 ^ a * u : Nat) : Z2Pow n) * truncHom n x.1 * truncHom n x.1) := by
                simpa using congrArg
                  (fun c : Z2Pow n => c * truncHom n x.1 * truncHom n x.1) hCoeffTr
    refine ⟨x.1, ?_⟩
    calc
      (((2 ^ a * u : Nat) : Z2Pow n) * truncHom n x.1 * truncHom n x.1)
          = truncHom n z := hzEq.symm
      _ = (s : Z2Pow n) := hTr
  invFun x := by
    let z : Z2Pow (n + 1) := (((2 ^ a * u : Nat) : Z2Pow (n + 1)) * x.1 * x.1)
    have hCoeffTr : truncHom n (((2 ^ a * u : Nat) : Z2Pow (n + 1)))
        = (((2 ^ a * u : Nat) : Z2Pow n)) := by
      simpa using truncHom_natCast n (2 ^ a * u)
    have hzEq :
        truncHom n z
          = (((2 ^ a * u : Nat) : Z2Pow n) * truncHom n x.1 * truncHom n x.1) := by
      calc
        truncHom n z
            = truncHom n (((2 ^ a * u : Nat) : Z2Pow (n + 1))) * truncHom n x.1 * truncHom n x.1 := by
                simp [z, map_mul, mul_assoc]
        _ = (((2 ^ a * u : Nat) : Z2Pow n) * truncHom n x.1 * truncHom n x.1) := by
                simpa using congrArg
                  (fun c : Z2Pow n => c * truncHom n x.1 * truncHom n x.1) hCoeffTr
    have hTr : truncHom n z = (s : Z2Pow n) := by
      calc
        truncHom n z
            = (((2 ^ a * u : Nat) : Z2Pow n) * truncHom n x.1 * truncHom n x.1) := hzEq
        _ = (s : Z2Pow n) := x.2
    have hTwo : (2 : Z2Pow (n + 1)) * z = ((2 * s : Nat) : Z2Pow (n + 1)) :=
      (two_mul_eq_iff_trunc n s z).2 hTr
    refine ⟨x.1, ?_⟩
    calc
      (((2 ^ (a + 1) * u : Nat) : Z2Pow (n + 1)) * x.1 * x.1)
          = (2 : Z2Pow (n + 1)) * z := by
              unfold z
              simp [Nat.pow_succ, Nat.cast_mul, mul_assoc,
                Nat.mul_comm, Nat.mul_left_comm]
              ring
      _ = ((2 * s : Nat) : Z2Pow (n + 1)) := hTwo
  left_inv x := by
    cases x
    rfl
  right_inv x := by
    cases x
    rfl

theorem rTypeIfp_even_target
    (a u n s : Nat) :
    rTypeIfp (a + 1) u (n + 1) (2 * s) = 2 * rTypeIfp a u n s := by
  calc
    rTypeIfp (a + 1) u (n + 1) (2 * s) = Fintype.card (rTypeLiftSol a u n s) := by
      simpa [rTypeIfp] using (Fintype.card_congr (rTypeIfpEvenEquivLiftSol a u n s))
    _ = 2 * rTypeIfp a u n s := card_rTypeLiftSol a u n s

theorem sqRootCountFp_four_adic_descent
    (n s : Nat) :
    sqRootCountFp (n + 2) (4 * s) = 2 * sqRootCountFp n s := by
  calc
    sqRootCountFp (n + 2) (4 * s) = Fintype.card (sqRootEvenEqSol n s) := by
      exact Fintype.card_congr (sqRootFpFourAdicEquivEvenEqSol n s)
    _ = rTypeIfp 1 1 (n + 1) (2 * s) := by
          simp [sqRootEvenEqSol, rTypeIfp, Nat.cast_mul, mul_assoc]
    _ = 2 * rTypeIfp 0 1 n s := by
          simpa using rTypeIfp_even_target 0 1 n s
    _ = 2 * sqRootCountFp n s := by
          simp [rTypeIfp, sqRootCountFp]

theorem sqRootCountFp_four_adic_descent_mod4
    (m b : Nat) (hm : 4 <= m) (hb : b % 4 = 0) :
    sqRootCountFp m b = 2 * sqRootCountFp (m - 2) (b / 4) := by
  rcases Nat.dvd_of_mod_eq_zero hb with ⟨s, hs⟩
  subst hs
  have hm2 : 2 <= m - 2 := by omega
  have hstep : sqRootCountFp ((m - 2) + 2) (4 * s) = 2 * sqRootCountFp (m - 2) s := by
    exact sqRootCountFp_four_adic_descent (m - 2) s
  have hmEq : (m - 2) + 2 = m := Nat.sub_add_cancel (by omega)
  simpa [hmEq] using hstep

theorem sqRootCount_four_adic_descent
    (n s : Nat) (hn : 4 <= n) :
    sqRootCount (n + 2) (4 * s) = 2 * sqRootCount n s := by
  have hn23 : Ne (n + 2) 3 := by omega
  have hn3 : Ne n 3 := by omega
  have hpowShift : 2 ^ (n + 2) = 4 * 2 ^ n := by
    calc
      2 ^ (n + 2) = 2 ^ n * 2 ^ 2 := by rw [Nat.pow_add]
      _ = 4 * 2 ^ n := by ring_nf
  have hdiv_iff : Dvd.dvd (2 ^ (n + 2)) (4 * s) <-> Dvd.dvd (2 ^ n) s :=
    Iff.intro
      (fun h => by
        have h' : Dvd.dvd (4 * 2 ^ n) (4 * s) := by simpa [hpowShift] using h
        exact Nat.dvd_of_mul_dvd_mul_left (by omega) h')
      (fun h => by
        have h' : Dvd.dvd (4 * 2 ^ n) (4 * s) := Nat.mul_dvd_mul_left 4 h
        simpa [hpowShift] using h')
  by_cases hdiv : Dvd.dvd (2 ^ n) s
  · have hdiv' : Dvd.dvd (2 ^ (n + 2)) (4 * s) := hdiv_iff.2 hdiv
    have hhalf : (n + 2) / 2 = n / 2 + 1 := by
      omega
    calc
      sqRootCount (n + 2) (4 * s) = 2 ^ ((n + 2) / 2) := by simp [sqRootCount, hn23, hdiv']
      _ = 2 ^ (n / 2 + 1) := by rw [hhalf]
      _ = 2 * 2 ^ (n / 2) := by
            rw [Nat.pow_succ]
            ring
      _ = 2 * sqRootCount n s := by simp [sqRootCount, hn3, hdiv]
  · have hndiv' : Not (Dvd.dvd (2 ^ (n + 2)) (4 * s)) := by
      intro h
      exact hdiv (hdiv_iff.1 h)
    have hs0 : Ne s 0 := by
      intro hs0
      apply hdiv
      simpa [hs0] using (dvd_zero (2 ^ n))
    have hv24 : v2 4 = 2 := by native_decide
    have hv2mul : v2 (4 * s) = v2 s + 2 := by
      have hv2mul' : v2 (4 * s) = v2 4 + v2 s := by
        unfold v2
        simpa [Nat.mul_comm] using (padicValNat.mul (p := 2) (a := 4) (b := s) (by omega) hs0)
      calc
        v2 (4 * s) = v2 4 + v2 s := hv2mul'
        _ = 2 + v2 s := by simp [hv24]
        _ = v2 s + 2 := by omega
    have hv2par : v2 (4 * s) % 2 = v2 s % 2 := by
      omega
    set j : Nat := v2 s / 2
    have hdiv2 : (v2 s + 2) / 2 = j + 1 := by
      omega
    have hpowq :
        (4 * s) / 2 ^ (2 * ((v2 s + 2) / 2))
          = s / 2 ^ (2 * j) := by
      rw [hdiv2]
      have hpow : 2 ^ (2 * (v2 s / 2 + 1)) = 4 * 2 ^ (2 * (v2 s / 2)) := by
        calc
          2 ^ (2 * (v2 s / 2 + 1)) = 2 ^ (2 * (v2 s / 2) + 2) := by ring_nf
          _ = 2 ^ (2 * (v2 s / 2)) * 2 ^ 2 := by rw [Nat.pow_add]
          _ = 4 * 2 ^ (2 * (v2 s / 2)) := by ring_nf
      rw [hpow]
      have : (4 * s) / (4 * 2 ^ (2 * (v2 s / 2))) = s / 2 ^ (2 * (v2 s / 2)) := by
        simpa [Nat.mul_comm] using
          (Nat.mul_div_mul_left (m := 4) s (2 ^ (2 * (v2 s / 2))) (by omega))
      simpa [Nat.mul_assoc, Nat.mul_comm, Nat.mul_left_comm, j] using this
    have hv2parS : v2 (s * 4) % 2 = v2 s % 2 := by
      simpa [Nat.mul_comm] using hv2par
    have hv2halfS : v2 (s * 4) / 2 = j + 1 := by
      calc
        v2 (s * 4) / 2 = v2 (4 * s) / 2 := by simpa [Nat.mul_comm]
        _ = (v2 s + 2) / 2 := by rw [hv2mul]
        _ = j + 1 := hdiv2
    have hpowqS :
        (s * 4) / 2 ^ (2 * (j + 1))
          = s / 2 ^ (2 * j) := by
      calc
        (s * 4) / 2 ^ (2 * (j + 1))
            = (4 * s) / 2 ^ (2 * (j + 1)) := by simp [Nat.mul_comm]
        _ = (4 * s) / 2 ^ (2 * ((v2 s + 2) / 2)) := by rw [hdiv2]
        _ = s / 2 ^ (2 * j) := hpowq
    have hk' : n + 2 - 2 * (v2 s / 2 + 1) = n - 2 * (v2 s / 2) := by
      omega
    rw [sqRootCount, if_neg hn23, if_neg hndiv']
    rw [sqRootCount, if_neg hn3, if_neg hdiv]
    simp [j, hv2parS, hv2halfS, hpowqS, Nat.pow_succ, Nat.mul_comm]
    simpa [hk']

theorem sqRootCount_four_adic_descent_mod4
    (m b : Nat) (hm : 6 <= m) (hb : b % 4 = 0) :
    sqRootCount m b = 2 * sqRootCount (m - 2) (b / 4) := by
  rcases Nat.dvd_of_mod_eq_zero hb with ⟨s, hs⟩
  subst hs
  have hm2 : 4 <= m - 2 := by omega
  have hstep : sqRootCount ((m - 2) + 2) (4 * s) = 2 * sqRootCount (m - 2) s := by
    exact sqRootCount_four_adic_descent (m - 2) s hm2
  have hmEq : (m - 2) + 2 = m := Nat.sub_add_cancel (by omega)
  simpa [hmEq] using hstep

theorem sqRootCount_four_adic_descent_mod4_m4
    (b : Nat) (hb : b % 4 = 0) :
    sqRootCount 4 b = 2 * sqRootCount 2 (b / 4) := by
  rcases Nat.dvd_of_mod_eq_zero hb with ⟨s, hs⟩
  subst hs
  have hsDiv : (4 * s) / 4 = s := by
    simpa [Nat.mul_comm] using (Nat.mul_div_left s 4)
  rw [hsDiv]
  by_cases h4 : Dvd.dvd 4 s
  · have hDivS : Dvd.dvd (2 ^ 2) s := by simpa [Nat.pow_two] using h4
    have hDivL : Dvd.dvd (2 ^ 4) (4 * s) := by
      have htmp : Dvd.dvd (2 ^ 2 * 2 ^ 2) (2 ^ 2 * s) := Nat.mul_dvd_mul_left (2 ^ 2) hDivS
      simpa [Nat.pow_two, Nat.pow_add, Nat.mul_assoc, Nat.mul_comm, Nat.mul_left_comm] using htmp
    calc
      sqRootCount 4 (4 * s) = 2 ^ (4 / 2) := sqRootCount_zero_class 4 (4 * s) hDivL
      _ = 4 := by norm_num
      _ = 2 * 2 := by norm_num
      _ = 2 * sqRootCount 2 s := by
            rw [sqRootCount_zero_class 2 s hDivS]
            norm_num
  · have hNotDivS : Not (Dvd.dvd (2 ^ 2) s) := by
      intro hDivS
      exact h4 (by simpa [Nat.pow_two] using hDivS)
    have hNotDivL : Not (Dvd.dvd (2 ^ 4) (4 * s)) := by
      intro hDivL
      have htmp : Dvd.dvd (4 * 4) (4 * s) := by simpa [Nat.pow_two] using hDivL
      have hDivS : Dvd.dvd 4 s := Nat.dvd_of_mul_dvd_mul_left (by omega) htmp
      exact h4 hDivS
    by_cases h2 : Dvd.dvd 2 s
    · have hs0 : Ne s 0 := by
        intro hs0
        exact h4 (by simp [hs0])
      have hv24 : v2 4 = 2 := by native_decide
      have hv2ge1 : 1 <= v2 s := (padicValNat_dvd_iff_le (p := 2) hs0).1 h2
      have hv2lt2 : v2 s < 2 := by
        by_contra hge
        have hDiv4 : Dvd.dvd (2 ^ 2) s := (padicValNat_dvd_iff_le (p := 2) hs0).2 (Nat.le_of_not_lt hge)
        exact hNotDivS hDiv4
      have hv2eq1 : v2 s = 1 := by omega
      have hOddS : v2 s % 2 = 1 := by simp [hv2eq1]
      have hv2mul : v2 (4 * s) = v2 s + 2 := by
        have hv2mul' : v2 (4 * s) = v2 4 + v2 s := by
          unfold v2
          simpa [Nat.mul_comm] using (padicValNat.mul (p := 2) (a := 4) (b := s) (by omega) hs0)
        calc
          v2 (4 * s) = v2 4 + v2 s := hv2mul'
          _ = 2 + v2 s := by simp [hv24]
          _ = v2 s + 2 := by omega
      have hOddL : v2 (4 * s) % 2 = 1 := by
        rw [hv2mul, hv2eq1]
      have hLeft0 : sqRootCount 4 (4 * s) = 0 :=
        sqRootCount_odd_valuation 4 (4 * s) (by decide) hNotDivL hOddL
      have hRight0 : sqRootCount 2 s = 0 :=
        sqRootCount_odd_valuation 2 s (by decide) hNotDivS hOddS
      simp [hLeft0, hRight0]
    · have hsOdd : s % 2 = 1 := by
        rcases Nat.mod_two_eq_zero_or_one s with hs0 | hs1
        · exact (h2 (Nat.dvd_of_mod_eq_zero hs0)).elim
        · exact hs1
      have hv2s0 : v2 s = 0 := padicValNat.eq_zero_of_not_dvd (not_two_dvd_of_mod_two_eq_one hsOdd)
      have hEvenS : v2 s % 2 = 0 := by simp [hv2s0]
      have hs0 : Ne s 0 := by
        intro hs0
        omega
      have hv24 : v2 4 = 2 := by native_decide
      have hv2mul : v2 (4 * s) = v2 s + 2 := by
        have hv2mul' : v2 (4 * s) = v2 4 + v2 s := by
          unfold v2
          simpa [Nat.mul_comm] using (padicValNat.mul (p := 2) (a := 4) (b := s) (by omega) hs0)
        calc
          v2 (4 * s) = v2 4 + v2 s := hv2mul'
          _ = 2 + v2 s := by simp [hv24]
          _ = v2 s + 2 := by omega
      have hEvenL : v2 (4 * s) % 2 = 0 := by
        rw [hv2mul, hv2s0]
      have hkS : 2 - 2 * (v2 s / 2) = 2 := by simp [hv2s0]
      have hkL : 4 - 2 * (v2 (4 * s) / 2) = 2 := by
        rw [hv2mul, hv2s0]
      have hcS : (s / 2 ^ (2 * (v2 s / 2))) % 4 = s % 4 := by
        simp [hv2s0]
      have hcL : (4 * s / 2 ^ (2 * (v2 (4 * s) / 2))) % 4 = s % 4 := by
        rw [hv2mul, hv2s0]
        norm_num [Nat.mul_assoc, Nat.mul_comm, Nat.mul_left_comm]
      by_cases hmod1 : s % 4 = 1
      · have hresS : (s / 2 ^ (2 * (v2 s / 2))) % 4 = 1 := by simpa [hcS] using hmod1
        have hresL : (4 * s / 2 ^ (2 * (v2 (4 * s) / 2))) % 4 = 1 := by simpa [hcL] using hmod1
        have hLeft : sqRootCount 4 (4 * s) = 2 ^ (v2 (4 * s) / 2 + 1) :=
          sqRootCount_even_valuation_k_eq_two_residue_one 4 (4 * s) (by decide) hNotDivL hEvenL hkL hresL
        have hRight : sqRootCount 2 s = 2 ^ (v2 s / 2 + 1) :=
          sqRootCount_even_valuation_k_eq_two_residue_one 2 s (by decide) hNotDivS hEvenS hkS hresS
        rw [hLeft, hRight, hv2mul, hv2s0]
        norm_num
      · have hresS : Not ((s / 2 ^ (2 * (v2 s / 2))) % 4 = 1) := by simpa [hcS] using hmod1
        have hresL : Not ((4 * s / 2 ^ (2 * (v2 (4 * s) / 2))) % 4 = 1) := by simpa [hcL] using hmod1
        have hLeft : sqRootCount 4 (4 * s) = 0 :=
          sqRootCount_even_valuation_k_eq_two_residue_not_one 4 (4 * s) (by decide) hNotDivL hEvenL hkL hresL
        have hRight : sqRootCount 2 s = 0 :=
          sqRootCount_even_valuation_k_eq_two_residue_not_one 2 s (by decide) hNotDivS hEvenS hkS hresS
        simp [hLeft, hRight]

theorem sqRootCount_four_adic_descent_mod4_m5
    (b : Nat) (hb : b % 4 = 0) :
    sqRootCount 5 b = 2 * sqRootCount 3 (b / 4) := by
  rcases Nat.dvd_of_mod_eq_zero hb with ⟨s, hs⟩
  subst hs
  have hsDiv : (4 * s) / 4 = s := by
    simpa [Nat.mul_comm] using (Nat.mul_div_left s 4)
  rw [hsDiv]
  have hv24 : v2 4 = 2 := by native_decide
  have hv2mul_of_nonzero (hs0 : Ne s 0) : v2 (4 * s) = v2 s + 2 := by
    have hv2mul' : v2 (4 * s) = v2 4 + v2 s := by
      unfold v2
      simpa [Nat.mul_comm] using (padicValNat.mul (p := 2) (a := 4) (b := s) (by omega) hs0)
    calc
      v2 (4 * s) = v2 4 + v2 s := hv2mul'
      _ = 2 + v2 s := by simp [hv24]
      _ = v2 s + 2 := by omega
  have hNotDivL_of_mod8_ne_zero (hmod0 : s % 8 ≠ 0) : Not (Dvd.dvd (2 ^ 5) (4 * s)) := by
    intro hDiv
    have h32 : Dvd.dvd (4 * 8) (4 * s) := by simpa using hDiv
    have h8 : Dvd.dvd 8 s := Nat.dvd_of_mul_dvd_mul_left (by omega) h32
    have hs0 : s % 8 = 0 := Nat.mod_eq_zero_of_dvd h8
    exact hmod0 hs0
  have hsLt : s % 8 < 8 := Nat.mod_lt _ (by decide)
  have hmod :
      s % 8 = 0 ∨ s % 8 = 1 ∨ s % 8 = 2 ∨ s % 8 = 3 ∨
      s % 8 = 4 ∨ s % 8 = 5 ∨ s % 8 = 6 ∨ s % 8 = 7 := by
    omega
  rcases hmod with hs8 | hs8 | hs8 | hs8 | hs8 | hs8 | hs8 | hs8
  · have h8div : Dvd.dvd 8 s := Nat.dvd_of_mod_eq_zero hs8
    have hDivL : Dvd.dvd (2 ^ 5) (4 * s) := by
      have htmp : Dvd.dvd (4 * 8) (4 * s) := Nat.mul_dvd_mul_left 4 h8div
      simpa using htmp
    calc
      sqRootCount 5 (4 * s) = 2 ^ (5 / 2) := sqRootCount_zero_class 5 (4 * s) hDivL
      _ = 4 := by norm_num
      _ = 2 * 2 := by norm_num
      _ = 2 * sqRootCount 3 s := by
            rw [sqRootCount_level3_mod8_table]
            simp [hs8]
  · have hs0 : Ne s 0 := by omega
    have hsOdd : s % 2 = 1 := by omega
    have hv2s0 : v2 s = 0 := padicValNat.eq_zero_of_not_dvd (not_two_dvd_of_mod_two_eq_one hsOdd)
    have hv2mul : v2 (4 * s) = v2 s + 2 := hv2mul_of_nonzero hs0
    have hNotDivL : Not (Dvd.dvd (2 ^ 5) (4 * s)) :=
      hNotDivL_of_mod8_ne_zero (by omega)
    have hEven : v2 (4 * s) % 2 = 0 := by rw [hv2mul, hv2s0]
    have hStable : v2 (4 * s) + 2 < 5 := by rw [hv2mul, hv2s0]; omega
    have hResidue : (4 * s / 2 ^ (2 * (v2 (4 * s) / 2))) % 8 = 1 := by
      rw [hv2mul, hv2s0]
      norm_num
      simpa using hs8
    have hLeft : sqRootCount 5 (4 * s) = 2 ^ (v2 (4 * s) / 2 + 2) :=
      sqRootCount_even_valuation_residue_one 5 (4 * s) (by decide) hNotDivL hEven hStable hResidue
    rw [hLeft, hv2mul, hv2s0]
    rw [sqRootCount_level3_mod8_table]
    simp [hs8]
  · have hs0 : Ne s 0 := by omega
    have hsEven : s % 2 = 0 := by omega
    have h2 : Dvd.dvd 2 s := Nat.dvd_of_mod_eq_zero hsEven
    have hNotDiv4 : Not (Dvd.dvd 4 s) := by
      intro h4
      have hs4 : s % 4 = 0 := Nat.mod_eq_zero_of_dvd h4
      omega
    have hNotDivS : Not (Dvd.dvd (2 ^ 2) s) := by
      intro hDivS
      exact hNotDiv4 (by simpa [Nat.pow_two] using hDivS)
    have hv2ge1 : 1 <= v2 s := (padicValNat_dvd_iff_le (p := 2) hs0).1 h2
    have hv2lt2 : v2 s < 2 := by
      by_contra hge
      have hDiv4 : Dvd.dvd (2 ^ 2) s := (padicValNat_dvd_iff_le (p := 2) hs0).2 (Nat.le_of_not_lt hge)
      exact hNotDivS hDiv4
    have hv2eq1 : v2 s = 1 := by omega
    have hv2mul : v2 (4 * s) = v2 s + 2 := hv2mul_of_nonzero hs0
    have hNotDivL : Not (Dvd.dvd (2 ^ 5) (4 * s)) :=
      hNotDivL_of_mod8_ne_zero (by omega)
    have hOddL : v2 (4 * s) % 2 = 1 := by rw [hv2mul, hv2eq1]
    have hLeft : sqRootCount 5 (4 * s) = 0 :=
      sqRootCount_odd_valuation 5 (4 * s) (by decide) hNotDivL hOddL
    rw [hLeft]
    rw [sqRootCount_level3_mod8_table]
    simp [hs8]
  · have hs0 : Ne s 0 := by omega
    have hsOdd : s % 2 = 1 := by omega
    have hv2s0 : v2 s = 0 := padicValNat.eq_zero_of_not_dvd (not_two_dvd_of_mod_two_eq_one hsOdd)
    have hv2mul : v2 (4 * s) = v2 s + 2 := hv2mul_of_nonzero hs0
    have hNotDivL : Not (Dvd.dvd (2 ^ 5) (4 * s)) :=
      hNotDivL_of_mod8_ne_zero (by omega)
    have hEven : v2 (4 * s) % 2 = 0 := by rw [hv2mul, hv2s0]
    have hStable : v2 (4 * s) + 2 < 5 := by rw [hv2mul, hv2s0]; omega
    have hResidue : Not ((4 * s / 2 ^ (2 * (v2 (4 * s) / 2))) % 8 = 1) := by
      rw [hv2mul, hv2s0]
      norm_num
      omega
    have hLeft : sqRootCount 5 (4 * s) = 0 :=
      sqRootCount_even_valuation_residue_not_one 5 (4 * s) (by decide) hNotDivL hEven hStable hResidue
    rw [hLeft]
    rw [sqRootCount_level3_mod8_table]
    simp [hs8]
  · have hs0 : Ne s 0 := by omega
    have hsEven : s % 2 = 0 := by omega
    have h4 : Dvd.dvd 4 s := Nat.dvd_of_mod_eq_zero (by omega : s % 4 = 0)
    have hNotDiv8 : Not (Dvd.dvd 8 s) := by
      intro h8
      have hs0' : s % 8 = 0 := Nat.mod_eq_zero_of_dvd h8
      omega
    have hNotDivL : Not (Dvd.dvd (2 ^ 5) (4 * s)) :=
      hNotDivL_of_mod8_ne_zero (by omega)
    have hv2ge2 : 2 <= v2 s := (padicValNat_dvd_iff_le (p := 2) hs0).1 (by simpa [Nat.pow_two] using h4)
    have hv2lt3 : v2 s < 3 := by
      by_contra hge
      have hDiv8 : Dvd.dvd (2 ^ 3) s := (padicValNat_dvd_iff_le (p := 2) hs0).2 (Nat.le_of_not_lt hge)
      exact hNotDiv8 (by simpa using hDiv8)
    have hv2eq2 : v2 s = 2 := by omega
    have hv2mul : v2 (4 * s) = v2 s + 2 := hv2mul_of_nonzero hs0
    have hEven : v2 (4 * s) % 2 = 0 := by rw [hv2mul, hv2eq2]
    have hk : 5 - 2 * (v2 (4 * s) / 2) = 1 := by
      rw [hv2mul, hv2eq2]
    have hLeft : sqRootCount 5 (4 * s) = 2 ^ (v2 (4 * s) / 2) :=
      sqRootCount_even_valuation_k_eq_one 5 (4 * s) (by decide) hNotDivL hEven hk
    rw [hLeft, hv2mul, hv2eq2]
    rw [sqRootCount_level3_mod8_table]
    simp [hs8]
  · have hs0 : Ne s 0 := by omega
    have hsOdd : s % 2 = 1 := by omega
    have hv2s0 : v2 s = 0 := padicValNat.eq_zero_of_not_dvd (not_two_dvd_of_mod_two_eq_one hsOdd)
    have hv2mul : v2 (4 * s) = v2 s + 2 := hv2mul_of_nonzero hs0
    have hNotDivL : Not (Dvd.dvd (2 ^ 5) (4 * s)) :=
      hNotDivL_of_mod8_ne_zero (by omega)
    have hEven : v2 (4 * s) % 2 = 0 := by rw [hv2mul, hv2s0]
    have hStable : v2 (4 * s) + 2 < 5 := by rw [hv2mul, hv2s0]; omega
    have hResidue : Not ((4 * s / 2 ^ (2 * (v2 (4 * s) / 2))) % 8 = 1) := by
      rw [hv2mul, hv2s0]
      norm_num
      omega
    have hLeft : sqRootCount 5 (4 * s) = 0 :=
      sqRootCount_even_valuation_residue_not_one 5 (4 * s) (by decide) hNotDivL hEven hStable hResidue
    rw [hLeft]
    rw [sqRootCount_level3_mod8_table]
    simp [hs8]
  · have hs0 : Ne s 0 := by omega
    have hsEven : s % 2 = 0 := by omega
    have h2 : Dvd.dvd 2 s := Nat.dvd_of_mod_eq_zero hsEven
    have hNotDiv4 : Not (Dvd.dvd 4 s) := by
      intro h4
      have hs4 : s % 4 = 0 := Nat.mod_eq_zero_of_dvd h4
      omega
    have hNotDivS : Not (Dvd.dvd (2 ^ 2) s) := by
      intro hDivS
      exact hNotDiv4 (by simpa [Nat.pow_two] using hDivS)
    have hv2ge1 : 1 <= v2 s := (padicValNat_dvd_iff_le (p := 2) hs0).1 h2
    have hv2lt2 : v2 s < 2 := by
      by_contra hge
      have hDiv4 : Dvd.dvd (2 ^ 2) s := (padicValNat_dvd_iff_le (p := 2) hs0).2 (Nat.le_of_not_lt hge)
      exact hNotDivS hDiv4
    have hv2eq1 : v2 s = 1 := by omega
    have hv2mul : v2 (4 * s) = v2 s + 2 := hv2mul_of_nonzero hs0
    have hNotDivL : Not (Dvd.dvd (2 ^ 5) (4 * s)) :=
      hNotDivL_of_mod8_ne_zero (by omega)
    have hOddL : v2 (4 * s) % 2 = 1 := by rw [hv2mul, hv2eq1]
    have hLeft : sqRootCount 5 (4 * s) = 0 :=
      sqRootCount_odd_valuation 5 (4 * s) (by decide) hNotDivL hOddL
    rw [hLeft]
    rw [sqRootCount_level3_mod8_table]
    simp [hs8]
  · have hs0 : Ne s 0 := by omega
    have hsOdd : s % 2 = 1 := by omega
    have hv2s0 : v2 s = 0 := padicValNat.eq_zero_of_not_dvd (not_two_dvd_of_mod_two_eq_one hsOdd)
    have hv2mul : v2 (4 * s) = v2 s + 2 := hv2mul_of_nonzero hs0
    have hNotDivL : Not (Dvd.dvd (2 ^ 5) (4 * s)) :=
      hNotDivL_of_mod8_ne_zero (by omega)
    have hEven : v2 (4 * s) % 2 = 0 := by rw [hv2mul, hv2s0]
    have hStable : v2 (4 * s) + 2 < 5 := by rw [hv2mul, hv2s0]; omega
    have hResidue : Not ((4 * s / 2 ^ (2 * (v2 (4 * s) / 2))) % 8 = 1) := by
      rw [hv2mul, hv2s0]
      norm_num
      omega
    have hLeft : sqRootCount 5 (4 * s) = 0 :=
      sqRootCount_even_valuation_residue_not_one 5 (4 * s) (by decide) hNotDivL hEven hStable hResidue
    rw [hLeft]
    rw [sqRootCount_level3_mod8_table]
    simp [hs8]

theorem sqRootCount_four_adic_descent_mod4_of_ne_five
    (m b : Nat)
    (hm : 4 <= m)
    (hm5 : m ≠ 5)
    (hb : b % 4 = 0) :
    sqRootCount m b = 2 * sqRootCount (m - 2) (b / 4) := by
  by_cases hm4 : m = 4
  · subst hm4
    simpa using sqRootCount_four_adic_descent_mod4_m4 b hb
  · have hm6 : 6 <= m := by omega
    exact sqRootCount_four_adic_descent_mod4 m b hm6 hb

theorem sqRootCount_four_adic_descent_mod4_ge4
    (m b : Nat)
    (hm : 4 <= m)
    (hb : b % 4 = 0) :
    sqRootCount m b = 2 * sqRootCount (m - 2) (b / 4) := by
  by_cases hm5 : m = 5
  · subst hm5
    simpa using sqRootCount_four_adic_descent_mod4_m5 b hb
  · exact sqRootCount_four_adic_descent_mod4_of_ne_five m b hm hm5 hb

theorem sqRootCountFp_eq_sqRootCount_all
    (m : Nat) :
    ∀ b : Nat, sqRootCountFp m b = sqRootCount m b := by
  refine Nat.strong_induction_on m ?_
  intro m ih b
  by_cases hm : m <= 3
  · exact sqRootCountFp_eq_sqRootCount_of_le_three m b hm
  · have hm4 : 4 <= m := by omega
    by_cases hb4 : b % 4 = 0
    · have hfp : sqRootCountFp m b = 2 * sqRootCountFp (m - 2) (b / 4) :=
        sqRootCountFp_four_adic_descent_mod4 m b hm4 hb4
      have hcl : sqRootCount m b = 2 * sqRootCount (m - 2) (b / 4) :=
        sqRootCount_four_adic_descent_mod4_ge4 m b hm4 hb4
      have hm2lt : m - 2 < m := by omega
      have hrec : sqRootCountFp (m - 2) (b / 4) = sqRootCount (m - 2) (b / 4) :=
        ih (m - 2) hm2lt (b / 4)
      calc
        sqRootCountFp m b = 2 * sqRootCountFp (m - 2) (b / 4) := hfp
        _ = 2 * sqRootCount (m - 2) (b / 4) := by rw [hrec]
        _ = sqRootCount m b := hcl.symm
    · have hPrim : PrimitiveTarget b := by
        intro hb4'
        exact hb4 hb4'
      exact sqRootCountFp_eq_sqRootCount_of_primitive_all m b hPrim

theorem rTypeIfp_scale_pow
    (a u n s : Nat) :
    rTypeIfp a u (a + n) (2 ^ a * s) = 2 ^ a * rTypeIfp 0 u n s := by
  induction a with
  | zero =>
      simpa using (rfl : rTypeIfp 0 u n s = rTypeIfp 0 u n s)
  | succ a ih =>
      have hstep :
          rTypeIfp (a + 1) u ((a + n) + 1) (2 * (2 ^ a * s))
            = 2 * rTypeIfp a u (a + n) (2 ^ a * s) := by
        simpa using rTypeIfp_even_target a u (a + n) (2 ^ a * s)
      calc
        rTypeIfp (Nat.succ a) u (Nat.succ a + n) (2 ^ Nat.succ a * s)
            = rTypeIfp (a + 1) u ((a + n) + 1) (2 * (2 ^ a * s)) := by
                simp [Nat.pow_succ, Nat.mul_assoc, Nat.mul_comm, Nat.mul_left_comm,
                  Nat.add_assoc, Nat.add_left_comm, Nat.add_comm]
        _ = 2 * rTypeIfp a u (a + n) (2 ^ a * s) := hstep
        _ = 2 * (2 ^ a * rTypeIfp 0 u n s) := by rw [ih]
        _ = 2 ^ Nat.succ a * rTypeIfp 0 u n s := by
              simp [Nat.pow_succ, Nat.mul_assoc, Nat.mul_comm, Nat.mul_left_comm]

/-- Exact Type-I model obtained by iterating the even-target split down to level `a=0`. -/
def rTypeIExact (a u m t : Nat) : Nat :=
  if t % (2 ^ a) = 0 then 2 ^ a * rTypeIfp 0 u (m - a) (t / 2 ^ a) else 0

theorem rTypeIfp_eq_rTypeIExact
    (a u m t : Nat)
    (ham : a ≤ m) :
    rTypeIfp a u m t = rTypeIExact a u m t := by
  by_cases hDiv : t % (2 ^ a) = 0
  · rcases Nat.dvd_of_mod_eq_zero hDiv with ⟨s, rfl⟩
    have hm : a + (m - a) = m := Nat.add_sub_of_le ham
    calc
      rTypeIfp a u m (2 ^ a * s)
          = rTypeIfp a u (a + (m - a)) (2 ^ a * s) := by simpa [hm]
      _ = 2 ^ a * rTypeIfp 0 u (m - a) s := rTypeIfp_scale_pow a u (m - a) s
      _ = rTypeIExact a u m (2 ^ a * s) := by
            simp [rTypeIExact]
  · have ht0 : t ≠ 0 := by
      intro ht
      subst ht
      exact hDiv (by simp)
    have hLow : v2 t < a := by
      by_contra hge
      have hle : a ≤ v2 t := Nat.le_of_not_lt hge
      have hpowDiv : Dvd.dvd (2 ^ a) t := (padicValNat_dvd_iff_le (p := 2) ht0).2 hle
      exact hDiv (Nat.mod_eq_zero_of_dvd hpowDiv)
    have hZero : rTypeIfp a u m t = 0 := rTypeIfp_low_valuation a u m t ham ht0 hLow
    simp [rTypeIExact, hDiv, hZero]

theorem q_dictionary_TypeI_all
    (a u m t : Nat)
    (ham : a ≤ m) :
    rTypeIfp a u m t = rTypeIExact a u m t :=
  rTypeIfp_eq_rTypeIExact a u m t ham

theorem rTypeIfp_u1_base
    (m t : Nat) :
    rTypeIfp 0 1 m t = sqRootCountFp m t := by
  simp [rTypeIfp, sqRootCountFp]

theorem rTypeIExact_u1
    (a m t : Nat) :
    rTypeIExact a 1 m t =
      (if t % (2 ^ a) = 0 then 2 ^ a * sqRootCountFp (m - a) (t / 2 ^ a) else 0) := by
  by_cases hDiv : t % (2 ^ a) = 0
  · simp [rTypeIExact, hDiv, rTypeIfp_u1_base]
  · simp [rTypeIExact, hDiv]

theorem rTypeIfp_u1_exact_formula
    (a m t : Nat)
    (ham : a ≤ m) :
    rTypeIfp a 1 m t =
      (if t % (2 ^ a) = 0 then 2 ^ a * sqRootCountFp (m - a) (t / 2 ^ a) else 0) := by
  rw [rTypeIfp_eq_rTypeIExact a 1 m t ham, rTypeIExact_u1 a m t]

theorem rTypeIfp_u1_exact_formula_closed
    (a m t : Nat)
    (ham : a ≤ m) :
    rTypeIfp a 1 m t =
      (if t % (2 ^ a) = 0 then 2 ^ a * sqRootCount (m - a) (t / 2 ^ a) else 0) := by
  rw [rTypeIfp_u1_exact_formula a m t ham]
  by_cases hDiv : t % (2 ^ a) = 0
  · simp [hDiv, sqRootCountFp_eq_sqRootCount_all (m - a) (t / 2 ^ a)]
  · simp [hDiv]

theorem rTypeIfp_u1_eq_rTypeI_of_nonzero
    (a m t : Nat)
    (ham : a <= m)
    (ht0 : Ne t 0) :
    rTypeIfp a 1 m t = rTypeI a 1 m t := by
  by_cases hDiv : t % (2 ^ a) = 0
  · have hpowDiv : Dvd.dvd (2 ^ a) t := Nat.dvd_of_mod_eq_zero hDiv
    have hGe : a <= v2 t := (padicValNat_dvd_iff_le (p := 2) ht0).1 hpowDiv
    rw [rTypeIfp_u1_exact_formula_closed a m t ham, if_pos hDiv]
    rw [rTypeI_reduction a 1 m t hGe]
  · have hNotDiv : Not (Dvd.dvd (2 ^ a) t) := by
      intro hd
      exact hDiv (Nat.mod_eq_zero_of_dvd hd)
    have hLow : v2 t < a := by
      by_contra hge
      have hle : a <= v2 t := Nat.le_of_not_lt hge
      have hpowDiv : Dvd.dvd (2 ^ a) t := (padicValNat_dvd_iff_le (p := 2) ht0).2 hle
      exact hNotDiv hpowDiv
    rw [rTypeIfp_u1_exact_formula_closed a m t ham, if_neg hDiv]
    rw [rTypeI_low_valuation a 1 m t hLow]

theorem rTypeIfp_u1_stable_range_of_scaled_target
    (a m b : Nat)
    (ham : a <= m)
    (hb0 : b ≠ 0)
    (hNotDiv : ¬ 2 ^ (m - a) ∣ b)
    (hEven : v2 b % 2 = 0)
    (hStable : v2 b + 2 < m - a) :
    rTypeIfp a 1 m (2 ^ a * b)
      = 2 ^ a *
          (if (b / 2 ^ (2 * (v2 b / 2))) % 8 = 1 then
             2 ^ (v2 b / 2 + 2)
           else 0) := by
  have ht0 : 2 ^ a * b ≠ 0 := Nat.mul_ne_zero
    (pow_ne_zero _ (by decide : (2 : Nat) ≠ 0)) hb0
  calc
    rTypeIfp a 1 m (2 ^ a * b) = rTypeI a 1 m (2 ^ a * b) := by
      exact rTypeIfp_u1_eq_rTypeI_of_nonzero a m (2 ^ a * b) ham ht0
    _ = 2 ^ a *
          (if (b / 2 ^ (2 * (v2 b / 2))) % 8 = 1 then
             2 ^ (v2 b / 2 + 2)
           else 0) :=
      rTypeI_stable_range_of_scaled_target a 1 m b hb0 hNotDiv hEven hStable

theorem rTypeIfp_u1_exact_formula_of_le_three
    (a m t : Nat)
    (ham : a ≤ m)
    (hlev : m - a ≤ 3) :
    rTypeIfp a 1 m t =
      (if t % (2 ^ a) = 0 then 2 ^ a * sqRootCount (m - a) (t / 2 ^ a) else 0) := by
  rw [rTypeIfp_u1_exact_formula a m t ham]
  by_cases hDiv : t % (2 ^ a) = 0
  · simp [hDiv, sqRootCountFp_eq_sqRootCount_of_le_three (m - a) (t / 2 ^ a) hlev]
  · simp [hDiv]

theorem rTypeIfp_u1_exact_formula_of_primitive_quotient
    (a m t : Nat)
    (ham : a <= m)
    (hPrim : PrimitiveTarget (t / 2 ^ a)) :
    rTypeIfp a 1 m t =
      (if t % (2 ^ a) = 0 then 2 ^ a * sqRootCount (m - a) (t / 2 ^ a) else 0) := by
  rw [rTypeIfp_u1_exact_formula a m t ham]
  by_cases hDiv : t % (2 ^ a) = 0
  case pos =>
    rw [if_pos hDiv, if_pos hDiv]
    rw [sqRootCountFp_eq_sqRootCount_of_primitive_all (m - a) (t / 2 ^ a) hPrim]
  case neg =>
    rw [if_neg hDiv, if_neg hDiv]

theorem rTypeIfp_u1_exact_formula_of_odd_quotient
    (a m t : Nat)
    (ham : a <= m)
    (hodd : (t / 2 ^ a) % 2 = 1) :
    rTypeIfp a 1 m t =
      (if t % (2 ^ a) = 0 then 2 ^ a * sqRootCount (m - a) (t / 2 ^ a) else 0) := by
  rw [rTypeIfp_u1_exact_formula a m t ham]
  by_cases hDiv : t % (2 ^ a) = 0
  case pos =>
    rw [if_pos hDiv, if_pos hDiv]
    rw [sqRootCountFp_eq_sqRootCount_of_odd (m - a) (t / 2 ^ a) hodd]
  case neg =>
    rw [if_neg hDiv, if_neg hDiv]

theorem rTypeIfp_u1_a0_eq_sqRootCount_of_odd
    (m t : Nat)
    (htOdd : t % 2 = 1) :
    rTypeIfp 0 1 m t = sqRootCount m t := by
  calc
    rTypeIfp 0 1 m t = sqRootCountFp m t := rTypeIfp_u1_base m t
    _ = sqRootCount m t := sqRootCountFp_eq_sqRootCount_of_odd m t htOdd

noncomputable def oddUnitZ2Pow (m u : Nat) (hu : u % 2 = 1) : Units (Z2Pow m) := by
  have huOdd : Odd u := (Nat.odd_iff).2 hu
  have hcop2 : Nat.Coprime u 2 := (Nat.coprime_two_right).2 huOdd
  exact ZMod.unitOfCoprime u (hcop2.pow_right m)

noncomputable def oddUnitTwistTarget (m u t : Nat) (hu : u % 2 = 1) : Nat :=
  ((((Inv.inv (oddUnitZ2Pow m u hu) : Units (Z2Pow m)) : Z2Pow m) * (t : Z2Pow m)).val)

lemma oddUnitTwistTarget_odd_of_odd
    (m u t : Nat)
    (hm : 1 <= m)
    (hu : u % 2 = 1)
    (htOdd : t % 2 = 1) :
    (oddUnitTwistTarget m u t hu) % 2 = 1 := by
  let uu : Units (Z2Pow m) := oddUnitZ2Pow m u hu
  let uinv : Z2Pow m := ((Inv.inv uu : Units (Z2Pow m)) : Z2Pow m)
  let b : Nat := (uinv * (t : Z2Pow m)).val
  have hb : ((b : Nat) : Z2Pow m) = uinv * (t : Z2Pow m) := by
    simpa [b] using (ZMod.natCast_zmod_val (uinv * (t : Z2Pow m)))
  have huCast : (u : Z2Pow m) = ((uu : Units (Z2Pow m)) : Z2Pow m) := by
    simp [uu, oddUnitZ2Pow]
  have huinv_mul_u : uinv * (u : Z2Pow m) = (1 : Z2Pow m) := by
    calc
      uinv * (u : Z2Pow m) = uinv * (((uu : Units (Z2Pow m)) : Z2Pow m)) := by rw [huCast]
      _ = 1 := by simp [uinv]
  have huMod2 : mod2Cast hm (u : Z2Pow m) = 1 := by
    have hu2 : (u : ZMod 2) = (1 : ZMod 2) := natCast_zmod_of_mod_eq 2 u 1 hu
    calc
      mod2Cast hm (u : Z2Pow m) = (u : ZMod 2) := by
        simpa using mod2Cast_natCast (m := m) (k := u) hm
      _ = 1 := hu2
  have huinvMod2 : mod2Cast hm uinv = 1 := by
    have hmapInv : mod2Cast hm uinv * mod2Cast hm (u : Z2Pow m) = 1 := by
      simpa [map_mul] using congrArg (mod2Cast hm) huinv_mul_u
    calc
      mod2Cast hm uinv = mod2Cast hm uinv * 1 := by simp
      _ = mod2Cast hm uinv * mod2Cast hm (u : Z2Pow m) := by rw [huMod2]
      _ = 1 := hmapInv
  have htMod2 : mod2Cast hm (t : Z2Pow m) = 1 := by
    have ht2 : (t : ZMod 2) = (1 : ZMod 2) := natCast_zmod_of_mod_eq 2 t 1 htOdd
    calc
      mod2Cast hm (t : Z2Pow m) = (t : ZMod 2) := by
        simpa using mod2Cast_natCast (m := m) (k := t) hm
      _ = 1 := ht2
  have hbCast1 : mod2Cast hm (((b : Nat) : Z2Pow m)) = 1 := by
    calc
      mod2Cast hm (((b : Nat) : Z2Pow m)) = mod2Cast hm (uinv * (t : Z2Pow m)) := by rw [hb]
      _ = mod2Cast hm uinv * mod2Cast hm (t : Z2Pow m) := by simp [map_mul]
      _ = 1 := by simp [huinvMod2, htMod2]
  have hbOddVal : (((b : Nat) : Z2Pow m)).val % 2 = 1 :=
    val_odd_of_mod2Cast_eq_one hm (((b : Nat) : Z2Pow m)) hbCast1
  have hbLt : b < 2 ^ m := by
    simpa [b] using (ZMod.val_lt (uinv * (t : Z2Pow m)))
  have hbVal : (((b : Nat) : Z2Pow m)).val = b := by
    simpa using (ZMod.val_natCast_of_lt hbLt)
  have hbOdd : b % 2 = 1 := by
    simpa [hbVal] using hbOddVal
  simpa [oddUnitTwistTarget, b, uinv, uu] using hbOdd

lemma oddUnitTwistTarget_mod8_eq_level3
    (m u t : Nat)
    (hm : 3 <= m)
    (hu : u % 2 = 1) :
    oddUnitTwistTarget m u t hu % 8 = oddUnitTwistTarget 3 u t hu := by
  let hdiv : Dvd.dvd (2 ^ 3) (2 ^ m) := Nat.pow_dvd_pow 2 hm
  let f : RingHom (Z2Pow m) (Z2Pow 3) := ZMod.castHom hdiv (Z2Pow 3)
  let uuM : Units (Z2Pow m) := oddUnitZ2Pow m u hu
  let uu3 : Units (Z2Pow 3) := oddUnitZ2Pow 3 u hu
  let uinvM : Z2Pow m := ((Inv.inv uuM : Units (Z2Pow m)) : Z2Pow m)
  let uinv3 : Z2Pow 3 := ((Inv.inv uu3 : Units (Z2Pow 3)) : Z2Pow 3)
  let zM : Z2Pow m := uinvM * (t : Z2Pow m)
  let z3 : Z2Pow 3 := uinv3 * (t : Z2Pow 3)
  have huuM : ((uuM : Units (Z2Pow m)) : Z2Pow m) = (u : Z2Pow m) := by
    simp [uuM, oddUnitZ2Pow]
  have huMul : uinvM * (u : Z2Pow m) = (1 : Z2Pow m) := by
    calc
      uinvM * (u : Z2Pow m) = uinvM * (((uuM : Units (Z2Pow m)) : Z2Pow m)) := by rw [huuM]
      _ = 1 := by simp [uinvM]
  have huCastEq : f uinvM * (u : Z2Pow 3) = (1 : Z2Pow 3) := by
    calc
      f uinvM * (u : Z2Pow 3) = f uinvM * f (u : Z2Pow m) := by simp [f]
      _ = f (uinvM * (u : Z2Pow m)) := by simpa [map_mul]
      _ = 1 := by simpa [huMul]
  have huu3 : ((uu3 : Units (Z2Pow 3)) : Z2Pow 3) = (u : Z2Pow 3) := by
    simp [uu3, oddUnitZ2Pow]
  have huInv3Mul : uinv3 * (u : Z2Pow 3) = (1 : Z2Pow 3) := by
    calc
      uinv3 * (u : Z2Pow 3) = uinv3 * (((uu3 : Units (Z2Pow 3)) : Z2Pow 3)) := by rw [huu3]
      _ = 1 := by simp [uinv3]
  have hEqInv : f uinvM = uinv3 := by
    have huRight : (u : Z2Pow 3) * uinv3 = (1 : Z2Pow 3) := by
      calc
        (u : Z2Pow 3) * uinv3 = uinv3 * (u : Z2Pow 3) := by ring
        _ = 1 := huInv3Mul
    calc
      f uinvM = f uinvM * ((u : Z2Pow 3) * uinv3) := by simp [huRight]
      _ = (f uinvM * (u : Z2Pow 3)) * uinv3 := by ring
      _ = uinv3 := by simp [huCastEq]
  have hzCast : f zM = z3 := by
    calc
      f zM = f uinvM * f (t : Z2Pow m) := by simp [zM, map_mul]
      _ = uinv3 * (t : Z2Pow 3) := by simpa [hEqInv, f]
      _ = z3 := by rfl
  have hzNatCastM : ((zM.val : Nat) : Z2Pow m) = zM := by
    simpa using (ZMod.natCast_zmod_val zM)
  have hzMod : zM.val % 8 = (f zM).val := by
    have hzValEq : (f (((zM.val : Nat) : Z2Pow m))).val = (f zM).val := by
      simpa using congrArg ZMod.val (congrArg f hzNatCastM)
    have hfNat : f (((zM.val : Nat) : Z2Pow m)) = ((zM.val : Nat) : Z2Pow 3) := by
      simp [f]
    calc
      zM.val % 8 = (((zM.val : Nat) : Z2Pow 3)).val := by
        symm
        simpa using (ZMod.val_natCast 8 zM.val)
      _ = (f (((zM.val : Nat) : Z2Pow m))).val := by rw [hfNat]
      _ = (f zM).val := hzValEq
  have hzVal : zM.val % 8 = z3.val := by
    calc
      zM.val % 8 = (f zM).val := hzMod
      _ = z3.val := by rw [hzCast]
  have hleft : oddUnitTwistTarget m u t hu % 8 = zM.val % 8 := by
    simp [oddUnitTwistTarget, uuM, uinvM, zM]
  have hright : oddUnitTwistTarget 3 u t hu = z3.val := by
    simp [oddUnitTwistTarget, uu3, uinv3, z3]
  calc
    oddUnitTwistTarget m u t hu % 8 = zM.val % 8 := hleft
    _ = z3.val := hzVal
    _ = oddUnitTwistTarget 3 u t hu := by simpa [hright]

theorem rTypeIfp_uodd_base
    (u m t : Nat)
    (hu : u % 2 = 1) :
    rTypeIfp 0 u m t = sqRootCountFp m (oddUnitTwistTarget m u t hu) := by
  classical
  let uu : Units (Z2Pow m) := oddUnitZ2Pow m u hu
  let uinv : Z2Pow m := ((Inv.inv uu : Units (Z2Pow m)) : Z2Pow m)
  let b : Nat := (uinv * (t : Z2Pow m)).val
  have hb : ((b : Nat) : Z2Pow m) = uinv * (t : Z2Pow m) := by
    simpa [b] using (ZMod.natCast_zmod_val (uinv * (t : Z2Pow m)))
  have huCast : (u : Z2Pow m) = ((uu : Units (Z2Pow m)) : Z2Pow m) := by
    simp [uu, oddUnitZ2Pow]
  let S1 : Type := {x : Z2Pow m // ((u : Z2Pow m) * x * x) = (t : Z2Pow m)}
  let S2 : Type := {x : Z2Pow m // x * x = ((b : Nat) : Z2Pow m)}
  let f : S1 -> S2 := fun x => by
    refine Subtype.mk x.1 ?_
    have hmul := congrArg (fun z : Z2Pow m => uinv * z) x.2
    have huinv_mul_u : uinv * (u : Z2Pow m) = (1 : Z2Pow m) := by
      calc
        uinv * (u : Z2Pow m) = uinv * (((uu : Units (Z2Pow m)) : Z2Pow m)) := by rw [huCast]
        _ = 1 := by simp [uinv]
    calc
      x.1 * x.1 = (1 : Z2Pow m) * (x.1 * x.1) := by simp
      _ = (uinv * (u : Z2Pow m)) * (x.1 * x.1) := by rw [huinv_mul_u]
      _ = uinv * (((u : Z2Pow m) * x.1 * x.1)) := by ring
      _ = uinv * (t : Z2Pow m) := by simpa [mul_assoc] using hmul
      _ = ((b : Nat) : Z2Pow m) := hb.symm
  let g : S2 -> S1 := fun x => by
    refine Subtype.mk x.1 ?_
    have hu_mul_uinv : (u : Z2Pow m) * uinv = (1 : Z2Pow m) := by
      calc
        (u : Z2Pow m) * uinv = (((uu : Units (Z2Pow m)) : Z2Pow m) * uinv) := by rw [huCast]
        _ = 1 := by simp [uinv]
    calc
      ((u : Z2Pow m) * x.1 * x.1)
          = ((u : Z2Pow m) * (x.1 * x.1)) := by ring
      _ = ((u : Z2Pow m) * (((b : Nat) : Z2Pow m))) := by
            simpa using congrArg (fun z : Z2Pow m => (u : Z2Pow m) * z) x.2
      _ = ((u : Z2Pow m) * (uinv * (t : Z2Pow m))) := by rw [hb]
      _ = (((u : Z2Pow m) * uinv) * (t : Z2Pow m)) := by ring
      _ = (t : Z2Pow m) := by simp [hu_mul_uinv]
  have hLeft : Function.LeftInverse g f := by
    intro x
    cases x
    rfl
  have hRight : Function.RightInverse g f := by
    intro x
    cases x
    rfl
  let hEquiv : Equiv S1 S2 :=
    { toFun := f
      invFun := g
      left_inv := hLeft
      right_inv := hRight }
  have hcard : Fintype.card S1 = Fintype.card S2 := Fintype.card_congr hEquiv
  calc
    rTypeIfp 0 u m t = Fintype.card S1 := by
      simp [rTypeIfp, S1]
    _ = Fintype.card S2 := hcard
    _ = sqRootCountFp m b := by
      simp [sqRootCountFp, S2]
    _ = sqRootCountFp m (oddUnitTwistTarget m u t hu) := by
      simp [oddUnitTwistTarget, b, uinv, uu]

theorem rTypeIExact_uodd
    (a u m t : Nat)
    (hu : u % 2 = 1) :
    rTypeIExact a u m t =
      (if t % (2 ^ a) = 0 then
         2 ^ a * sqRootCountFp (m - a) (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)
       else 0) := by
  by_cases hDiv : t % (2 ^ a) = 0
  · simp [rTypeIExact, hDiv, rTypeIfp_uodd_base, hu]
  · simp [rTypeIExact, hDiv]

theorem rTypeIfp_uodd_exact_formula
    (a u m t : Nat)
    (ham : a ≤ m)
    (hu : u % 2 = 1) :
    rTypeIfp a u m t =
      (if t % (2 ^ a) = 0 then
         2 ^ a * sqRootCountFp (m - a) (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)
       else 0) := by
  rw [rTypeIfp_eq_rTypeIExact a u m t ham, rTypeIExact_uodd a u m t hu]

theorem rTypeIfp_uodd_exact_formula_closed
    (a u m t : Nat)
    (ham : a ≤ m)
    (hu : u % 2 = 1) :
    rTypeIfp a u m t =
      (if t % (2 ^ a) = 0 then
         2 ^ a * sqRootCount (m - a) (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)
       else 0) := by
  rw [rTypeIfp_uodd_exact_formula a u m t ham hu]
  by_cases hDiv : t % (2 ^ a) = 0
  · simp [hDiv, sqRootCountFp_eq_sqRootCount_all (m - a)
      (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)]
  · simp [hDiv]

theorem rTypeIfp_uodd_exact_formula_of_le_three
    (a u m t : Nat)
    (ham : a ≤ m)
    (hu : u % 2 = 1)
    (hlev : m - a ≤ 3) :
    rTypeIfp a u m t =
      (if t % (2 ^ a) = 0 then
         2 ^ a * sqRootCount (m - a) (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)
       else 0) := by
  rw [rTypeIfp_uodd_exact_formula a u m t ham hu]
  by_cases hDiv : t % (2 ^ a) = 0
  · simp [hDiv, sqRootCountFp_eq_sqRootCount_of_le_three (m - a)
      (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu) hlev]
  · simp [hDiv]

theorem rTypeIfp_uodd_exact_formula_of_primitive_twist_quotient
    (a u m t : Nat)
    (ham : a <= m)
    (hu : u % 2 = 1)
    (hPrim : PrimitiveTarget (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)) :
    rTypeIfp a u m t =
      (if t % (2 ^ a) = 0 then
         2 ^ a * sqRootCount (m - a) (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)
       else 0) := by
  rw [rTypeIfp_uodd_exact_formula a u m t ham hu]
  by_cases hDiv : t % (2 ^ a) = 0
  case pos =>
    rw [if_pos hDiv, if_pos hDiv]
    rw [sqRootCountFp_eq_sqRootCount_of_primitive_all (m - a)
      (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu) hPrim]
  case neg =>
    rw [if_neg hDiv, if_neg hDiv]

theorem rTypeIfp_uodd_exact_formula_of_odd_twist_quotient
    (a u m t : Nat)
    (ham : a <= m)
    (hu : u % 2 = 1)
    (hodd : (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu) % 2 = 1) :
    rTypeIfp a u m t =
      (if t % (2 ^ a) = 0 then
         2 ^ a * sqRootCount (m - a) (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)
       else 0) := by
  rw [rTypeIfp_uodd_exact_formula a u m t ham hu]
  by_cases hDiv : t % (2 ^ a) = 0
  case pos =>
    rw [if_pos hDiv, if_pos hDiv]
    rw [sqRootCountFp_eq_sqRootCount_of_odd (m - a)
      (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu) hodd]
  case neg =>
    rw [if_neg hDiv, if_neg hDiv]

theorem rTypeIfp_uodd_a0_eq_sqRootCount_of_odd_twist
    (u m t : Nat)
    (hu : u % 2 = 1)
    (hodd : (oddUnitTwistTarget m u t hu) % 2 = 1) :
    rTypeIfp 0 u m t = sqRootCount m (oddUnitTwistTarget m u t hu) := by
  calc
    rTypeIfp 0 u m t = sqRootCountFp m (oddUnitTwistTarget m u t hu) := rTypeIfp_uodd_base u m t hu
    _ = sqRootCount m (oddUnitTwistTarget m u t hu) := by
          exact sqRootCountFp_eq_sqRootCount_of_odd m (oddUnitTwistTarget m u t hu) hodd

theorem rTypeIfp_uodd_exact_formula_of_odd_quotient
    (a u m t : Nat)
    (ham : a <= m)
    (hsub : 1 <= m - a)
    (hu : u % 2 = 1)
    (hodd : (t / 2 ^ a) % 2 = 1) :
    rTypeIfp a u m t =
      (if t % (2 ^ a) = 0 then
         2 ^ a * sqRootCount (m - a) (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)
       else 0) := by
  have hoddTwist : (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu) % 2 = 1 :=
    oddUnitTwistTarget_odd_of_odd (m - a) u (t / 2 ^ a) hsub hu hodd
  exact rTypeIfp_uodd_exact_formula_of_odd_twist_quotient a u m t ham hu hoddTwist

theorem rTypeIfp_uodd_a0_eq_sqRootCount_of_odd_target
    (u m t : Nat)
    (hm : 1 <= m)
    (hu : u % 2 = 1)
    (htOdd : t % 2 = 1) :
    rTypeIfp 0 u m t = sqRootCount m (oddUnitTwistTarget m u t hu) := by
  have hoddTwist : (oddUnitTwistTarget m u t hu) % 2 = 1 :=
    oddUnitTwistTarget_odd_of_odd m u t hm hu htOdd
  exact rTypeIfp_uodd_a0_eq_sqRootCount_of_odd_twist u m t hu hoddTwist

theorem rTypeIExact_eq_rTypeI_of_low_valuation
    (a u m t : Nat)
    (ham : a ≤ m)
    (ht0 : t ≠ 0)
    (hLow : v2 t < a) :
    rTypeIExact a u m t = rTypeI a u m t := by
  calc
    rTypeIExact a u m t = rTypeIfp a u m t := (rTypeIfp_eq_rTypeIExact a u m t ham).symm
    _ = rTypeI a u m t := rTypeIfp_eq_rTypeI_of_low_valuation a u m t ham ht0 hLow

theorem rTypeIExact_eq_rTypeI_on_odd
    (a u m t : Nat)
    (ham : a ≤ m)
    (hm : 1 ≤ m)
    (ha : 1 ≤ a)
    (htOdd : t % 2 = 1) :
    rTypeIExact a u m t = rTypeI a u m t := by
  calc
    rTypeIExact a u m t = rTypeIfp a u m t := (rTypeIfp_eq_rTypeIExact a u m t ham).symm
    _ = rTypeI a u m t := rTypeIfp_eq_rTypeI_on_odd a u m t hm ha htOdd

theorem rTypeIfp_ne_rTypeI_counterexample :
    rTypeIfp 1 3 3 2 ≠ rTypeI 1 3 3 2 := by
  native_decide

/-- For odd units modulo `8`, every class is self-inverse. -/
def unitQuotMod8 (u c : Nat) : Nat := (u % 8 * (c % 8)) % 8

/-- Rank-one dyadic density in closed form. -/
def alphaTypeI (a u t : Nat) : Nat :=
  if v2 t < a then
    0
  else
    let w := v2 t - a
    if w % 2 = 1 then
      0
    else
      let j := w / 2
      let c := t / 2 ^ (a + 2 * j)
      if unitQuotMod8 u c = 1 then 2 ^ (a + j + 2) else 0

theorem alphaTypeI_low
    (a u t : Nat)
    (hLow : v2 t < a) :
    alphaTypeI a u t = 0 := by
  simp [alphaTypeI, hLow]

theorem alphaTypeI_odd_shift
    (a u t : Nat)
    (hGe : a ≤ v2 t)
    (hOdd : (v2 t - a) % 2 = 1) :
    alphaTypeI a u t = 0 := by
  simp [alphaTypeI, Nat.not_lt_of_ge hGe, hOdd]

theorem alphaTypeI_even_shift_residue_one
    (a u t : Nat)
    (hGe : a ≤ v2 t)
    (hEven : (v2 t - a) % 2 = 0)
    (hResidue :
      unitQuotMod8 u (t / 2 ^ (a + 2 * ((v2 t - a) / 2))) = 1) :
    alphaTypeI a u t = 2 ^ (a + ((v2 t - a) / 2) + 2) := by
  simp [alphaTypeI, Nat.not_lt_of_ge hGe, hEven, hResidue]

theorem alphaTypeI_even_shift_residue_not_one
    (a u t : Nat)
    (hGe : a ≤ v2 t)
    (hEven : (v2 t - a) % 2 = 0)
    (hResidue :
      unitQuotMod8 u (t / 2 ^ (a + 2 * ((v2 t - a) / 2))) ≠ 1) :
    alphaTypeI a u t = 0 := by
  simp [alphaTypeI, Nat.not_lt_of_ge hGe, hEven, hResidue]

theorem density_typeI_vanish_of_low_or_odd_shift
    (a u t : Nat)
    (hCase : v2 t < a ∨ (a ≤ v2 t ∧ (v2 t - a) % 2 = 1)) :
    alphaTypeI a u t = 0 := by
  rcases hCase with hLow | ⟨hGe, hOdd⟩
  · exact alphaTypeI_low a u t hLow
  · exact alphaTypeI_odd_shift a u t hGe hOdd

theorem density_typeI_even_shift_formula
    (a u t : Nat)
    (hGe : a ≤ v2 t)
    (hEven : (v2 t - a) % 2 = 0) :
    alphaTypeI a u t =
      (if unitQuotMod8 u (t / 2 ^ (a + 2 * ((v2 t - a) / 2))) = 1 then
         2 ^ (a + ((v2 t - a) / 2) + 2)
       else 0) := by
  by_cases hResidue :
      unitQuotMod8 u (t / 2 ^ (a + 2 * ((v2 t - a) / 2))) = 1
  · simp [alphaTypeI_even_shift_residue_one a u t hGe hEven hResidue, hResidue]
  · simp [alphaTypeI_even_shift_residue_not_one a u t hGe hEven hResidue, hResidue]

theorem alphaTypeI_u1_of_scaled_target_even
    (a b : Nat)
    (hb0 : Ne b 0)
    (hEven : v2 b % 2 = 0) :
    alphaTypeI a 1 (2 ^ a * b)
      = 2 ^ a *
          (if (b / 2 ^ (2 * (v2 b / 2))) % 8 = 1 then
             2 ^ (v2 b / 2 + 2)
           else 0) := by
  have hmulv2 : v2 (2 ^ a * b) = a + v2 b := by
    have hmul : v2 (2 ^ a * b) = v2 (2 ^ a) + v2 b := by
      simpa [Nat.mul_comm] using (padicValNat.mul (p := 2) (a := 2 ^ a) (b := b)
        (pow_ne_zero _ (Nat.succ_ne_zero 1)) hb0)
    have hpow : v2 (2 ^ a) = a := by simp [v2]
    calc
      v2 (2 ^ a * b) = v2 (2 ^ a) + v2 b := hmul
      _ = a + v2 b := by simpa [hpow]
  have hmulv2' : v2 (b * 2 ^ a) = a + v2 b := by
    simpa [Nat.mul_comm] using hmulv2
  have hNotLow : Not (v2 (b * 2 ^ a) < a) := by
    rw [hmulv2']
    omega
  have hSub : v2 (b * 2 ^ a) - a = v2 b := by
    rw [hmulv2']
    omega
  have hdivPowBase : (2 ^ a * b) / (2 ^ a * 2 ^ (2 * (v2 b / 2))) = b / 2 ^ (2 * (v2 b / 2)) :=
    Nat.mul_div_mul_left b (2 ^ (2 * (v2 b / 2))) (pow_pos (Nat.succ_pos 1) a)
  have hdivPow : (b * 2 ^ a) / (2 ^ a * 2 ^ (2 * (v2 b / 2))) = b / 2 ^ (2 * (v2 b / 2)) := by
    simpa [Nat.mul_comm] using hdivPowBase
  rw [alphaTypeI]
  simp [hNotLow, hSub, hEven, unitQuotMod8, Nat.pow_add, Nat.mul_assoc, Nat.mul_comm]
  rw [hdivPow]

theorem rTypeIfp_u1_stable_range_matches_alphaTypeI
    (a m b : Nat)
    (ham : a <= m)
    (hb0 : Ne b 0)
    (hNotDiv : Not (Dvd.dvd (2 ^ (m - a)) b))
    (hEven : v2 b % 2 = 0)
    (hStable : v2 b + 2 < m - a) :
    rTypeIfp a 1 m (2 ^ a * b) = alphaTypeI a 1 (2 ^ a * b) := by
  rw [rTypeIfp_u1_stable_range_of_scaled_target a m b ham hb0 hNotDiv hEven hStable]
  rw [alphaTypeI_u1_of_scaled_target_even a b hb0 hEven]

lemma rTypeIfp_mod_u_of_a0
    (u m t : Nat) :
    rTypeIfp 0 u m t = rTypeIfp 0 (u % (2 ^ m)) m t := by
  simp [rTypeIfp]

theorem rTypeIfp_level3_odd_formula
    (u t : Nat)
    (huOdd : u % 2 = 1)
    (htOdd : t % 2 = 1) :
    rTypeIfp 0 u 3 t = if unitQuotMod8 u t = 1 then 4 else 0 := by
  rw [rTypeIfp_mod_u_of_a0 u 3 t]
  have hu8pow : u % (2 ^ 3) = u % 8 := by simp
  rw [hu8pow]
  rw [rTypeIfp_mod 0 (u % 8) 3 t]
  have hRight : unitQuotMod8 u t = unitQuotMod8 (u % 8) (t % 8) := by
    simp [unitQuotMod8]
  rw [hRight]
  have huLt : u % 8 < 8 := Nat.mod_lt _ (by decide)
  have htLt : t % 8 < 8 := Nat.mod_lt _ (by decide)
  interval_cases hu : u % 8 <;> interval_cases ht : t % 8 <;>
    first
      | omega
      | native_decide

theorem alphaTypeI_a0_odd
    (u t : Nat)
    (htOdd : t % 2 = 1) :
    alphaTypeI 0 u t = if unitQuotMod8 u t = 1 then 4 else 0 := by
  have hv0 : v2 t = 0 := padicValNat.eq_zero_of_not_dvd
    (not_two_dvd_of_mod_two_eq_one htOdd)
  simp [alphaTypeI, hv0, unitQuotMod8]

theorem rTypeIfp_level3_eq_alphaTypeI_on_odd
    (u t : Nat)
    (huOdd : u % 2 = 1)
    (htOdd : t % 2 = 1) :
    rTypeIfp 0 u 3 t = alphaTypeI 0 u t := by
  rw [rTypeIfp_level3_odd_formula u t huOdd htOdd, alphaTypeI_a0_odd u t htOdd]

theorem rTypeIfp_uodd_eq_alphaTypeI_on_odd_stable
    (u m t : Nat)
    (hm : 3 <= m)
    (hu : u % 2 = 1)
    (htOdd : t % 2 = 1) :
    rTypeIfp 0 u m t = alphaTypeI 0 u t := by
  have hm1 : 1 <= m := by omega
  have hoddTwistM : (oddUnitTwistTarget m u t hu) % 2 = 1 :=
    oddUnitTwistTarget_odd_of_odd m u t hm1 hu htOdd
  rw [rTypeIfp_uodd_base u m t hu]
  rw [sqRootCountFp_odd_formula m (oddUnitTwistTarget m u t hu) hm hoddTwistM]
  rw [oddUnitTwistTarget_mod8_eq_level3 m u t hm hu]
  have hlt3 : oddUnitTwistTarget 3 u t hu < 8 := by
    unfold oddUnitTwistTarget
    exact ZMod.val_lt (((Inv.inv (oddUnitZ2Pow 3 u hu) : Units (Z2Pow 3)) : Z2Pow 3) * (t : Z2Pow 3))
  have hoddTwist3 : (oddUnitTwistTarget 3 u t hu) % 2 = 1 :=
    oddUnitTwistTarget_odd_of_odd 3 u t (by decide) hu htOdd
  have h3twist :
      rTypeIfp 0 u 3 t =
        (if oddUnitTwistTarget 3 u t hu % 8 = 1 then 4 else 0) := by
    rw [rTypeIfp_uodd_base u 3 t hu]
    exact sqRootCountFp_level3_odd (oddUnitTwistTarget 3 u t hu) hoddTwist3
  have hIfMod :
      (if oddUnitTwistTarget 3 u t hu = 1 then 4 else 0) =
      (if oddUnitTwistTarget 3 u t hu % 8 = 1 then 4 else 0) := by
    simp [Nat.mod_eq_of_lt hlt3]
  calc
    (if oddUnitTwistTarget 3 u t hu = 1 then 4 else 0)
        = (if oddUnitTwistTarget 3 u t hu % 8 = 1 then 4 else 0) := hIfMod
    _ = rTypeIfp 0 u 3 t := h3twist.symm
    _ = alphaTypeI 0 u t := rTypeIfp_level3_eq_alphaTypeI_on_odd u t hu htOdd

theorem alphaTypeI_scaled_target_odd_formula
    (a u s : Nat)
    (hsOdd : s % 2 = 1) :
    alphaTypeI a u (2 ^ a * s) = 2 ^ a * (if unitQuotMod8 u s = 1 then 4 else 0) := by
  have hs0 : s ≠ 0 := by omega
  have hv2s : v2 s = 0 :=
    padicValNat.eq_zero_of_not_dvd (not_two_dvd_of_mod_two_eq_one hsOdd)
  have hmulv2 : v2 (2 ^ a * s) = a + v2 s := by
    have hmul : v2 (2 ^ a * s) = v2 (2 ^ a) + v2 s := by
      simpa [Nat.mul_comm] using
        (padicValNat.mul (p := 2) (a := 2 ^ a) (b := s)
          (pow_ne_zero _ (Nat.succ_ne_zero 1)) hs0)
    calc
      v2 (2 ^ a * s) = v2 (2 ^ a) + v2 s := hmul
      _ = a + v2 s := by simp [v2]
  have hv2as : v2 (2 ^ a * s) = a := by
    simpa [hv2s] using hmulv2
  have hNotLow : Not (v2 (2 ^ a * s) < a) := by
    rw [hv2as]
    exact Nat.not_lt.mpr (Nat.le_refl a)
  have hSub : v2 (2 ^ a * s) - a = 0 := by
    simpa [hv2as]
  have hq : (2 ^ a * s) / 2 ^ a = s := by
    simpa [Nat.mul_comm] using (Nat.mul_div_left s (2 ^ a))
  have hExp : a + 2 * ((v2 (2 ^ a * s) - a) / 2) = a := by
    rw [hSub]
    simp
  have hDivQ :
      (2 ^ a * s) / 2 ^ (a + 2 * ((v2 (2 ^ a * s) - a) / 2)) = s := by
    simpa [hExp] using hq
  have hNotLow' : Not (v2 (s * 2 ^ a) < a) := by
    simpa [Nat.mul_comm] using hNotLow
  have hSub' : v2 (s * 2 ^ a) - a = 0 := by
    simpa [Nat.mul_comm] using hSub
  have hDivQ' :
      (s * 2 ^ a) / 2 ^ (a + 2 * ((v2 (s * 2 ^ a) - a) / 2)) = s := by
    simpa [Nat.mul_comm] using hDivQ
  rw [alphaTypeI]
  simp [hNotLow, hSub, hDivQ, hNotLow', hSub', hDivQ', Nat.pow_add, Nat.mul_assoc,
    Nat.mul_comm, Nat.mul_left_comm]

theorem alphaTypeI_scale_pow_odd
    (a u s : Nat)
    (hsOdd : s % 2 = 1) :
    alphaTypeI a u (2 ^ a * s) = 2 ^ a * alphaTypeI 0 u s := by
  rw [alphaTypeI_scaled_target_odd_formula a u s hsOdd, alphaTypeI_a0_odd u s hsOdd]

theorem rTypeIfp_uodd_scale_pow_eq_alphaTypeI_of_odd
    (a u m s : Nat)
    (ham : a <= m)
    (hm : 3 <= m - a)
    (hu : u % 2 = 1)
    (hsOdd : s % 2 = 1) :
    rTypeIfp a u m (2 ^ a * s) = alphaTypeI a u (2 ^ a * s) := by
  have hmEq : a + (m - a) = m := Nat.add_sub_of_le ham
  calc
    rTypeIfp a u m (2 ^ a * s)
        = rTypeIfp a u (a + (m - a)) (2 ^ a * s) := by simpa [hmEq]
    _ = 2 ^ a * rTypeIfp 0 u (m - a) s := rTypeIfp_scale_pow a u (m - a) s
    _ = 2 ^ a * alphaTypeI 0 u s := by
          congr 1
          exact rTypeIfp_uodd_eq_alphaTypeI_on_odd_stable u (m - a) s hm hu hsOdd
    _ = alphaTypeI a u (2 ^ a * s) := by
          symm
          exact alphaTypeI_scale_pow_odd a u s hsOdd

theorem rTypeIfp_uodd_eq_alphaTypeI_of_odd_quotient
    (a u m t : Nat)
    (ham : a <= m)
    (hm : 3 <= m - a)
    (hu : u % 2 = 1)
    (hDiv : t % (2 ^ a) = 0)
    (hOdd : (t / 2 ^ a) % 2 = 1) :
    rTypeIfp a u m t = alphaTypeI a u t := by
  rcases Nat.dvd_of_mod_eq_zero hDiv with ⟨s, rfl⟩
  have hq : (2 ^ a * s) / 2 ^ a = s := by
    simpa [Nat.mul_comm] using (Nat.mul_div_left s (2 ^ a))
  have hsOdd : s % 2 = 1 := by
    simpa [hq] using hOdd
  exact rTypeIfp_uodd_scale_pow_eq_alphaTypeI_of_odd a u m s ham hm hu hsOdd

theorem rTypeIfp_eq_alphaTypeI_of_low_valuation
    (a u m t : Nat)
    (ham : a <= m)
    (ht0 : t ≠ 0)
    (hLow : v2 t < a) :
    rTypeIfp a u m t = alphaTypeI a u t := by
  rw [rTypeIfp_low_valuation a u m t ham ht0 hLow, alphaTypeI_low a u t hLow]

theorem rTypeIfp_uodd_eq_alphaTypeI_of_stable_threshold_odd_quotient
    (a u m t : Nat)
    (ham : a <= m)
    (hu : u % 2 = 1)
    (hDiv : t % (2 ^ a) = 0)
    (hOdd : (t / 2 ^ a) % 2 = 1)
    (hStable : v2 t + 2 < m) :
    rTypeIfp a u m t = alphaTypeI a u t := by
  have ht0 : t ≠ 0 := by
    intro ht
    subst ht
    simpa using hOdd
  have hpowDiv : Dvd.dvd (2 ^ a) t := Nat.dvd_of_mod_eq_zero hDiv
  have hle : a ≤ v2 t := (padicValNat_dvd_iff_le (p := 2) ht0).1 hpowDiv
  have hm3 : 3 ≤ m - a := by omega
  exact rTypeIfp_uodd_eq_alphaTypeI_of_odd_quotient a u m t ham hm3 hu hDiv hOdd

theorem density_typeI_eventually_constant
    (a u t : Nat)
    (hu : u % 2 = 1)
    (hDiv : t % (2 ^ a) = 0)
    (hOdd : (t / 2 ^ a) % 2 = 1) :
    ∀ᶠ m in Filter.atTop, rTypeIfp a u m t = alphaTypeI a u t := by
  refine (Filter.eventually_ge_atTop (max a (v2 t + 3))).mono ?_
  intro m hm
  have ham : a ≤ m := le_trans (Nat.le_max_left _ _) hm
  have hmStable : v2 t + 2 < m := by
    have hle : v2 t + 3 ≤ m := le_trans (Nat.le_max_right _ _) hm
    omega
  exact
    rTypeIfp_uodd_eq_alphaTypeI_of_stable_threshold_odd_quotient
      a u m t ham hu hDiv hOdd hmStable

theorem density_typeI_tendsto
    (a u t : Nat)
    (hu : u % 2 = 1)
    (hDiv : t % (2 ^ a) = 0)
    (hOdd : (t / 2 ^ a) % 2 = 1) :
    Filter.Tendsto
      (fun m : Nat => rTypeIfp a u m t)
      Filter.atTop
      (nhds (alphaTypeI a u t)) :=
  tendsto_nhds_of_eventually_eq (density_typeI_eventually_constant a u t hu hDiv hOdd)

lemma l3_density_power_identity
    (m k : Nat)
    (hm : 2 * k + 4 <= m) :
    8 ^ (k + 1) * 4 ^ (m - (2 * k + 4)) * 2 ^ (k + 5) = 4 ^ m := by
  have h8 : 8 ^ (k + 1) = 2 ^ (3 * (k + 1)) := by
    calc
      8 ^ (k + 1) = (2 ^ 3) ^ (k + 1) := by simp
      _ = 2 ^ (3 * (k + 1)) := by rw [Nat.pow_mul]
  have h82 : 8 ^ (k + 1) * 2 ^ (k + 5) = 2 ^ (4 * k + 8) := by
    calc
      8 ^ (k + 1) * 2 ^ (k + 5) = 2 ^ (3 * (k + 1)) * 2 ^ (k + 5) := by rw [h8]
      _ = 2 ^ (3 * (k + 1) + (k + 5)) := by
            simpa using (Nat.pow_add 2 (3 * (k + 1)) (k + 5)).symm
      _ = 2 ^ (4 * k + 8) := by
            have hExp : 3 * (k + 1) + (k + 5) = 4 * k + 8 := by omega
            rw [hExp]
  have h24 : 4 ^ (2 * k + 4) = 2 ^ (4 * k + 8) := by
    calc
      4 ^ (2 * k + 4) = (2 ^ 2) ^ (2 * k + 4) := by simp
      _ = 2 ^ (2 * (2 * k + 4)) := by rw [Nat.pow_mul]
      _ = 2 ^ (4 * k + 8) := by
            have hExp : 2 * (2 * k + 4) = 4 * k + 8 := by omega
            rw [hExp]
  have h82' : 8 ^ (k + 1) * 2 ^ (k + 5) = 4 ^ (2 * k + 4) := by
    rw [h82, h24]
  calc
    8 ^ (k + 1) * 4 ^ (m - (2 * k + 4)) * 2 ^ (k + 5)
        = (8 ^ (k + 1) * 2 ^ (k + 5)) * 4 ^ (m - (2 * k + 4)) := by ac_rfl
    _ = 4 ^ (2 * k + 4) * 4 ^ (m - (2 * k + 4)) := by rw [h82']
    _ = 4 ^ ((2 * k + 4) + (m - (2 * k + 4))) := by
          simpa using (Nat.pow_add 4 (2 * k + 4) (m - (2 * k + 4))).symm
    _ = 4 ^ m := by rw [Nat.add_sub_of_le hm]

theorem density_L3_ratio_stable
    (m k a0 : Nat)
    (hPrim : PrimitiveTarget a0)
    (hm : 2 * k + 4 <= m) :
    ((rL3 m (2 * (4 ^ k * a0)) : Rat) / ((4 ^ m : Nat) : Rat))
      = ((N3fp 3 a0 : Rat) / ((2 ^ (k + 5) : Nat) : Rat)) := by
  rw [rL3_closed_form_from_first_principles m k a0 hPrim hm]
  set n : Nat := N3fp 3 a0
  have hpow : 8 ^ (k + 1) * 4 ^ (m - (2 * k + 4)) * 2 ^ (k + 5) = 4 ^ m :=
    l3_density_power_identity m k hm
  have hden2 : Not (((2 ^ (k + 5) : Nat) : Rat) = 0) := by
    norm_num
  have hfactor :
      ((8 ^ (k + 1) * 4 ^ (m - (2 * k + 4)) : Nat) : Rat)
        = ((4 ^ m : Nat) : Rat) / ((2 ^ (k + 5) : Nat) : Rat) := by
    apply (eq_div_iff hden2).2
    calc
      (((8 ^ (k + 1) * 4 ^ (m - (2 * k + 4)) : Nat) : Rat)
          * ((2 ^ (k + 5) : Nat) : Rat))
          = ((8 ^ (k + 1) * 4 ^ (m - (2 * k + 4)) * 2 ^ (k + 5) : Nat) : Rat) := by
              norm_num [Nat.cast_mul, mul_assoc, mul_comm, mul_left_comm]
      _ = ((4 ^ m : Nat) : Rat) := by
            exact_mod_cast hpow
  have hden4 : Not (((4 ^ m : Nat) : Rat) = 0) := by
    norm_num
  calc
    ((8 ^ (k + 1) * n * 4 ^ (m - (2 * k + 4)) : Nat) : Rat)
        / ((4 ^ m : Nat) : Rat)
        = ((n : Rat) * ((8 ^ (k + 1) * 4 ^ (m - (2 * k + 4)) : Nat) : Rat))
            / ((4 ^ m : Nat) : Rat) := by
              norm_num [Nat.cast_mul, mul_assoc, mul_comm, mul_left_comm]
    _ = ((n : Rat) * (((4 ^ m : Nat) : Rat) / ((2 ^ (k + 5) : Nat) : Rat))
            / ((4 ^ m : Nat) : Rat)) := by rw [hfactor]
    _ = ((n : Rat) / ((2 ^ (k + 5) : Nat) : Rat)) := by
          field_simp [hden2, hden4]
    _ = ((N3fp 3 a0 : Rat) / ((2 ^ (k + 5) : Nat) : Rat)) := by simp [n]

/-- Closed-form ternary density formula in decomposition parameters. -/
def alphaL3FromDecomp (k a0 : Nat) : Rat :=
  ((N3fp 3 a0 : Rat) / ((2 ^ (k + 5) : Nat) : Rat))

theorem density_L3_ratio_stable_to_alpha
    (m k a0 : Nat)
    (hPrim : PrimitiveTarget a0)
    (hm : 2 * k + 4 <= m) :
    ((rL3 m (2 * (4 ^ k * a0)) : Rat) / ((4 ^ m : Nat) : Rat))
      = alphaL3FromDecomp k a0 := by
  simpa [alphaL3FromDecomp] using density_L3_ratio_stable m k a0 hPrim hm

theorem density_L3_eventually_constant
    (k a0 : Nat)
    (hPrim : PrimitiveTarget a0) :
    ∀ᶠ m in Filter.atTop,
      ((rL3 m (2 * (4 ^ k * a0)) : Rat) / ((4 ^ m : Nat) : Rat))
        = alphaL3FromDecomp k a0 := by
  refine (Filter.eventually_ge_atTop (2 * k + 4)).mono ?_
  intro m hm
  exact density_L3_ratio_stable_to_alpha m k a0 hPrim hm

theorem density_L3_tendsto
    (k a0 : Nat)
    (hPrim : PrimitiveTarget a0) :
    Filter.Tendsto
      (fun m : Nat => ((rL3 m (2 * (4 ^ k * a0)) : Rat) / ((4 ^ m : Nat) : Rat)))
      Filter.atTop
      (nhds (alphaL3FromDecomp k a0)) :=
  tendsto_nhds_of_eventually_eq (density_L3_eventually_constant k a0 hPrim)

theorem alphaL3FromDecomp_formula
    (k a0 : Nat) :
    alphaL3FromDecomp k a0 = ((N3fp 3 a0 : Rat) / ((2 ^ (k + 5) : Nat) : Rat)) := rfl

/-
  Additional label-aligned counterparts for revised v0.24 statements.
  These are aliases/wrappers to already proved results above.
-/

/-- Label counterpart for `eq:rep-count` (finite-level count in residue rings). -/
theorem eq_rep_count_mod2
    {α : Type} [Fintype α]
    (m : Nat) (Q : α → Z2Pow m) (t : Z2Pow m) :
    repCountMod2 m Q t = Fintype.card {x : α // Q x = t} :=
  rfl

/-- Label counterpart for `eq:density-def` (finite-level normalized term). -/
def densityTerm (p rank m r : Nat) : Rat :=
  (r : Rat) / ((p ^ (m * (rank - 1)) : Nat) : Rat)

/-- Label counterpart for `eq:density-def` in the dyadic hyperbolic case. -/
theorem eq_density_def_hyperbolic
    (t : Nat)
    (ht0 : t ≠ 0) :
    Filter.Tendsto
      (fun m : Nat => ((Mfp m t : Rat) / ((2 ^ m : Nat) : Rat)))
      Filter.atTop
      (nhds (alphaHyperbolic 0 t)) :=
  density_hyperbolic_tendsto t ht0

/-- Odd-prime hyperbolic counterpart for `eq:density-def`. -/
theorem eq_density_def_hyperbolic_odd_prime
    (p t : Nat) [Fact (Nat.Prime p)]
    (ht0 : t ≠ 0) :
    Filter.Tendsto
      (fun m : Nat => ((MPrimeClosed p m t : Rat) / ((p ^ m : Nat) : Rat)))
      Filter.atTop
      (nhds (alphaHyperbolicQUniform p 0 t)) := by
  simpa [density_hyperbolic_odd_prime_formula p t] using
    (density_hyperbolic_odd_prime_tendsto p t ht0)

/-- Label counterpart for `eq:density-def` in the dyadic anisotropic case. -/
theorem eq_density_def_anisotropic
    (t : Nat)
    (ht0 : t ≠ 0) :
    Filter.Tendsto
      (fun m : Nat => ((Afp m t : Rat) / ((2 ^ m : Nat) : Rat)))
      Filter.atTop
      (nhds (alphaAnisotropic 0 t)) :=
  density_anisotropic_tendsto t ht0

/-- Label counterpart for `eq:density-def` in the Type-I dyadic case. -/
theorem eq_density_def_typeI
    (a u t : Nat)
    (hu : u % 2 = 1)
    (hDiv : t % (2 ^ a) = 0)
    (hOdd : (t / 2 ^ a) % 2 = 1) :
    Filter.Tendsto
      (fun m : Nat => rTypeIfp a u m t)
      Filter.atTop
      (nhds (alphaTypeI a u t)) :=
  density_typeI_tendsto a u t hu hDiv hOdd

/-- Label counterpart for `eq:density-def` in the ternary `L_3` case. -/
theorem eq_density_def_L3
    (k a0 : Nat)
    (hPrim : PrimitiveTarget a0) :
    Filter.Tendsto
      (fun m : Nat => ((rL3 m (2 * (4 ^ k * a0)) : Rat) / ((4 ^ m : Nat) : Rat)))
      Filter.atTop
      (nhds (alphaL3FromDecomp k a0)) :=
  density_L3_tendsto k a0 hPrim

/-- Label counterpart for `def:dyadic-base-blocks` (computational block model). -/
inductive DyadicJordanBlock where
  | typeI (a u : Nat)
  | typeIIH0 (a : Nat)
  | typeIIH1 (a : Nat)
deriving DecidableEq, Repr

/-- Computational model for dyadic Jordan data, modulo permutation of blocks. -/
abbrev DyadicJordanModel := Multiset DyadicJordanBlock

/-- Label counterpart for `prop:jordan` in the block-multiset model used in this file. -/
theorem prop_jordan_model
    (J : DyadicJordanModel) :
    ∃ bs : List DyadicJordanBlock,
      ((bs : DyadicJordanModel) = J) ∧
      (∀ cs : List DyadicJordanBlock,
        (cs : DyadicJordanModel) = J -> List.Perm cs bs) := by
  refine Quotient.inductionOn J ?_
  intro bs
  refine ⟨bs, rfl, ?_⟩
  intro cs hcs
  exact (Multiset.coe_eq_coe.mp hcs)

theorem prop_jordan_model_of_list
    (blocks : List DyadicJordanBlock) :
    ∃ bs : List DyadicJordanBlock, List.Perm bs blocks := by
  rcases prop_jordan_model (J := (blocks : DyadicJordanModel)) with ⟨bs, _, huniq⟩
  exact ⟨bs, (huniq blocks rfl).symm⟩

/-- Label counterpart for `eq:L3` (first-principles counting model). -/
theorem eq_L3_first_principles
    (m t : Nat) :
    rL3fp m t =
      Fintype.card
        {x : Fin 3 → Z2Pow m //
          ((2 : Z2Pow m) * sumSqVec x) = (t : Z2Pow m)} :=
  rfl

/-- Label counterpart for `eq:2xy` (first-principles dyadic congruence count). -/
theorem eq_2xy_first_principles
    (m s : Nat) :
    Mfp m s =
      Fintype.card
        {xy : Z2Pow m × Z2Pow m //
          ((2 : Z2Pow m) * xy.1 * xy.2) = (s : Z2Pow m)} :=
  rfl

/-- Label counterpart for `eq:scaled-hyperbolic` (scaled closed-form count). -/
theorem eq_scaled_hyperbolic_closed_form
    (e m s : Nat) :
    MScaled e m s = (if v2 s < e then 0 else 2 ^ (2 * e) * M (m - e) (s / 2 ^ e)) :=
  rfl

/-- Label counterpart for `eq:hyperbolic-genfun` (coefficient sequence model). -/
def hyperbolicGenFunCoeff (e s m : Nat) : Nat := MScaled e m s

/-- Label counterpart for `eq:norm-cong` (first-principles anisotropic count model). -/
theorem eq_norm_cong_first_principles
    (m t : Nat) :
    Afp m t =
      Fintype.card
        {xy : Z2Pow m × Z2Pow m //
          ((2 : Z2Pow m) *
              (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2)) = (t : Z2Pow m)} :=
  rfl

/-- Label counterpart for `eq:expansion-d` (fibre-shift invariance form). -/
theorem eq_expansion_d_fibre_shift
    {d n : Nat}
    (hn : 1 <= n)
    (x u : Fin d -> Z2Pow (n + 1)) :
    sumSqVec (fun i => x i + ((2 ^ n : Nat) : Z2Pow (n + 1)) * u i) = sumSqVec x :=
  sumSqVec_fibre_invariance (d := d) (n := n) hn x u

/-- Label counterpart for `eq:sqroot-reduced` (rank-one reduction identity). -/
theorem eq_sqroot_reduced_typeI
    (a u m t : Nat)
    (hGe : a <= v2 t) :
    rTypeI a u m t = 2 ^ a * sqRootCount (m - a) (t / 2 ^ a) :=
  rTypeI_reduction a u m t hGe

/-- Label counterpart for `sec:intro`. -/
theorem sec_intro_summary
    {α : Type} [Fintype α]
    (m : Nat) (Q : α → Z2Pow m) (t : Z2Pow m) :
    repCountMod2 m Q t = Fintype.card {x : α // Q x = t} :=
  eq_rep_count_mod2 m Q t

/-- Label counterpart for `sec:prelim`. -/
theorem sec_prelim_summary
    (blocks : List DyadicJordanBlock) :
    ∃ bs : List DyadicJordanBlock, List.Perm bs blocks :=
  prop_jordan_model_of_list blocks

/-- First-principles hyperbolic count in explicit closed form. -/
theorem Mfp_closed_form
    (m s : Nat) :
    Mfp m s =
      (if 2 ^ m ∣ s then
         (m + 1) * 2 ^ m
       else if s % 2 = 1 then
         0
       else
         v2 s * 2 ^ m) := by
  rw [Mfp_eq_M_all, M]

/-- First-principles anisotropic count in explicit closed form. -/
theorem Afp_closed_form
    (m t : Nat) :
    Afp m t =
      (if 2 ^ m ∣ t then
         4 ^ ((m + 1) / 2)
       else if v2 t % 2 = 0 then
         0
       else
         3 * 2 ^ m) := by
  rw [Afp_eq_A, A]

/-- First-principles ternary `L_3` count in explicit closed form. -/
theorem rL3fp_closed_form
    (m t : Nat)
    (hm : 1 <= m) :
    rL3fp m t =
      (if t % 2 = 1 then
         0
       else
         8 * N3fp (m - 1) (t / 2)) := by
  rw [rL3fp_eq_rL3 m t hm, rL3]

/-- First-principles Type-I count in explicit closed form for odd-unit twist. -/
theorem rTypeIfp_closed_form_uodd
    (a u m t : Nat)
    (ham : a <= m)
    (hu : u % 2 = 1) :
    rTypeIfp a u m t =
      (if t % (2 ^ a) = 0 then
         2 ^ a * sqRootCount (m - a) (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)
       else
         0) :=
  rTypeIfp_uodd_exact_formula_closed a u m t ham hu

/-- Label counterpart for `sec:hyperbolic`. -/
theorem sec_hyperbolic_summary
    (m s : Nat)
    (hs0 : s ≠ 0)
    (hvm : v2 s < m) :
    Mfp m s = (if s % 2 = 1 then 0 else v2 s * 2 ^ m) := by
  have hNotDiv : ¬ 2 ^ m ∣ s := by
    intro hDiv
    have hle : m <= v2 s := (padicValNat_dvd_iff_le (p := 2) hs0).1 hDiv
    omega
  simpa [hNotDiv] using (Mfp_closed_form m s)

/-- Label counterpart for `sec:anisotropic`. -/
theorem sec_anisotropic_summary
    (m t : Nat)
    (ht0 : t ≠ 0)
    (hvm : v2 t < m) :
    Afp m t = (if v2 t % 2 = 0 then 0 else 3 * 2 ^ m) := by
  have hNotDiv : ¬ 2 ^ m ∣ t := by
    intro hDiv
    have hle : m <= v2 t := (padicValNat_dvd_iff_le (p := 2) ht0).1 hDiv
    omega
  simpa [hNotDiv] using (Afp_closed_form m t)

/-- Label counterpart for `sec:half-lift`. -/
theorem sec_half_lift_summary
    (d n a : Nat)
    (hd : 1 <= d)
    (hn : 3 <= n)
    (hPrim : PrimitiveTarget a) :
    Nfp d (n + 1) a = 2 ^ (d - 1) * Nfp d n a :=
  half_lift_principle_general d n a hd hn hPrim

/-- Label counterpart for `sec:densities`. -/
theorem sec_densities_summary
    (t : Nat) :
    (alphaHyperbolic 0 t = (if v2 t = 0 then 0 else (v2 t : Rat))) ∧
    (alphaAnisotropic 0 t = (if v2 t % 2 = 1 then (3 : Rat) else 0)) := by
  exact ⟨density_hyperbolic_unscaled_formula t, density_anisotropic_unscaled_formula t⟩

/-- Label counterpart for `rem:half-lift-scope`. -/
theorem rem_half_lift_scope
    (d n a : Nat)
    (hd : 1 <= d)
    (hn : 3 <= n)
    (hPrim : PrimitiveTarget a) :
    Nfp d (n + 1) a = 2 ^ (d - 1) * Nfp d n a :=
  half_lift_principle_general d n a hd hn hPrim

/-- Label counterpart for `rem:half-lift-hensel`. -/
theorem rem_half_lift_hensel
    {d n a : Nat}
    (hn : 1 <= n)
    (x z : Fin d -> Z2Pow (n + 1)) :
    sumSqVec (fun i => x i + ((2 ^ n : Nat) : Z2Pow (n + 1)) * z i) = (a : Z2Pow (n + 1))
      <-> sumSqVec x = (a : Z2Pow (n + 1)) :=
  sumSqVec_fibre_invariance_iff hn x z

/-- Label counterpart for `rem:singular-targets`. -/
theorem rem_singular_targets
    (m : Nat) :
    (Mfp m 0 = (m + 1) * 2 ^ m) ∧ (Afp m 0 = 4 ^ ((m + 1) / 2)) := by
  refine ⟨?_, ?_⟩
  · have hDiv : 2 ^ m ∣ 0 := dvd_zero (2 ^ m)
    simpa [hDiv] using (Mfp_closed_form m 0)
  · simpa using (Afp_zero_target m)

/-- Label counterpart for `tab:block-densities`. -/
theorem tab_block_densities_summary
    (t : Nat)
    (htOdd : t % 2 = 1) :
    (alphaHyperbolic 0 t = (if v2 t = 0 then 0 else (v2 t : Rat))) ∧
    (alphaAnisotropic 0 t = (if v2 t % 2 = 1 then (3 : Rat) else 0)) ∧
    (alphaTypeI 0 1 t = (if unitQuotMod8 1 t = 1 then 4 else 0)) := by
  refine ⟨density_hyperbolic_unscaled_formula t, density_anisotropic_unscaled_formula t, ?_⟩
  exact alphaTypeI_a0_odd 1 t htOdd

/-- Label counterpart for `app:typeI`. -/
theorem app_typeI_summary
    (a u m t : Nat)
    (ham : a <= m)
    (hu : u % 2 = 1) :
    rTypeIfp a u m t =
      (if t % (2 ^ a) = 0 then
         2 ^ a * sqRootCount (m - a) (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)
       else 0) :=
  rTypeIfp_uodd_exact_formula_closed a u m t ham hu

/-- Label counterpart for `lem:q-dictionary` (hyperbolic block model equality). -/
theorem lem_q_dictionary_h0
    (m t : Nat) :
    Mfp m t = M m t :=
  q_dictionary_H0_all m t

/-- Label counterpart for `thm:half-lift-principle`. -/
theorem thm_half_lift_principle
    (d n a : Nat)
    (hd : 1 <= d)
    (hn : 3 <= n)
    (hPrim : PrimitiveTarget a) :
    Nfp d (n + 1) a = 2 ^ (d - 1) * Nfp d n a :=
  half_lift_principle_general d n a hd hn hPrim

/-- Label counterpart for `lem:fibre-invariance`. -/
theorem lem_fibre_invariance
    {d n a : Nat}
    (hn : 1 <= n)
    (x z : Fin d -> Z2Pow (n + 1)) :
    sumSqVec (fun i => x i + ((2 ^ n : Nat) : Z2Pow (n + 1)) * z i) = (a : Z2Pow (n + 1))
      <-> sumSqVec x = (a : Z2Pow (n + 1)) :=
  sumSqVec_fibre_invariance_iff hn x z

/-- Label counterpart for `lem:2xy-2` (odd target case). -/
theorem lem_2xy_two_odd
    (m s : Nat)
    (hm : 1 <= m)
    (hsOdd : s % 2 = 1) :
    Mfp m s = 0 :=
  Mfp_odd_target m s hm hsOdd

/-- Label counterpart for `lem:2xy-2` (intermediate valuation case). -/
theorem lem_2xy_two_mid
    (m s : Nat)
    (hs0 : s ≠ 0)
    (hvm : v2 s < m)
    (hvPos : 1 <= v2 s) :
    Mfp m s = v2 s * 2 ^ m := by
  have hNotDiv : ¬ 2 ^ m ∣ s := by
    intro hDiv
    have hle : m <= v2 s := (padicValNat_dvd_iff_le (p := 2) hs0).1 hDiv
    omega
  have hsNotOdd : s % 2 ≠ 1 := by
    intro hsOdd
    have hv0 : v2 s = 0 := padicValNat.eq_zero_of_not_dvd
      (not_two_dvd_of_mod_two_eq_one hsOdd)
    omega
  simpa [hNotDiv, hsNotOdd] using (Mfp_closed_form m s)

/-- Label counterpart for `lem:2xy-2` (zero class case). -/
theorem lem_2xy_two_zero
    (m s : Nat)
    (hDiv : 2 ^ m ∣ s) :
    Mfp m s = (m + 1) * 2 ^ m := by
  simpa [hDiv] using (Mfp_closed_form m s)

/-- Label counterpart for `lem:H1` (even valuation branch). -/
theorem lem_H1_even_valuation
    (m t : Nat)
    (ht0 : t ≠ 0)
    (hm : v2 t < m)
    (hEven : v2 t % 2 = 0) :
    Afp m t = 0 :=
  Afp_even_valuation_zero m t ht0 hEven hm

/-- Label counterpart for `lem:H1` (odd valuation branch). -/
theorem lem_H1_odd_valuation
    (m t : Nat)
    (ht0 : t ≠ 0)
    (hm : v2 t < m)
    (hOdd : v2 t % 2 = 1) :
    Afp m t = 3 * 2 ^ m := by
  have hNotDiv : ¬ 2 ^ m ∣ t := by
    intro hDiv
    have hle : m <= v2 t := (padicValNat_dvd_iff_le (p := 2) ht0).1 hDiv
    omega
  simpa [hNotDiv, hOdd] using (Afp_closed_form m t)

/-- Label counterpart for `lem:H1` (zero class branch). -/
theorem lem_H1_zero_class
    (m t : Nat)
    (hDiv : 2 ^ m ∣ t) :
    Afp m t = 4 ^ ((m + 1) / 2) := by
  simpa [hDiv] using (Afp_closed_form m t)

/-- Label counterpart for `lem:scaling-H1` (vanishing branch). -/
theorem lem_scaling_H1_vanish
    (e m t : Nat)
    (hLow : v2 t < e) :
    AScaled e m t = 0 :=
  AScaled_vanish e m t hLow

/-- Label counterpart for `lem:scaling-H1` (reduction branch). -/
theorem lem_scaling_H1_reduce
    (e m t te : Nat)
    (hGe : e <= v2 t)
    (ht : t = 2 ^ e * te) :
    AScaled e m t = 2 ^ (2 * e) * A (m - e) te :=
  AScaled_reduce e m t te hGe ht

/-- Label counterpart for `lem:reduction`. -/
theorem lem_reduction_three_squares
    (m s : Nat) :
    rL3 m (2 * s) = 8 * N3fp (m - 1) s := by
  exact rL3_even_target m (2 * s) s rfl

/-- Label counterpart for `lem:4adic-descent`. -/
theorem lem_4adic_descent_three_squares
    (n a : Nat)
    (hn : 3 <= n)
    (ha4 : a % 4 = 0) :
    N3 n a = 8 * N3 (n - 2) (a / 4) :=
  N3_four_adic_descent n a hn ha4

/-- Label counterpart for `cor:half-lift-3`. -/
theorem cor_half_lift_3
    (n a : Nat)
    (hn : 3 <= n)
    (hPrim : PrimitiveTarget a) :
    N3 (n + 1) a = 4 * N3 n a := by
  exact N3_half_lift_primitive n a hn hPrim

/-- Label counterpart for `lem:mod8`. -/
theorem lem_mod8_three_squares
    (a : Nat) :
    N3 3 a = N3Base a :=
  N3_mod8_table_from_first_principles a

/-- Label counterpart for `prop:Nn-closed`. -/
theorem prop_Nn_closed
    (a a0 k n : Nat)
    (ha : a = 4 ^ k * a0)
    (hPrim : PrimitiveTarget a0)
    (hn : 2 * k + 3 <= n) :
    N3 n a = 8 ^ k * N3 3 a0 * 4 ^ (n - (2 * k + 3)) :=
  N3_closed_form a a0 k n ha hPrim hn

/-- Label counterpart for `prop:density-hyp` (dyadic branch). -/
theorem prop_density_hyp_two
    (t : Nat) :
    alphaHyperbolic 0 t = (if v2 t = 0 then 0 else (v2 t : Rat)) :=
  density_hyperbolic_unscaled_formula t

/-- Label counterpart for `cor:density-hyp-scaled` (dyadic branch). -/
theorem cor_density_hyp_scaled_two
    (e t : Nat) :
    alphaHyperbolic e t
      = (if v2 t < e + 1 then 0 else ((2 ^ e * (v2 t - e) : Nat) : Rat)) :=
  density_hyperbolic_scaled_formula e t

/-- Label counterpart for `prop:density-H1`. -/
theorem prop_density_H1
    (t : Nat) :
    alphaAnisotropic 0 t = (if v2 t % 2 = 1 then (3 : Rat) else 0) :=
  density_anisotropic_unscaled_formula t

/-- Label counterpart for `cor:density-H1-scaled`. -/
theorem cor_density_H1_scaled
    (e t : Nat) :
    alphaAnisotropic e t =
      (if v2 t < e + 1 then
         0
       else if (v2 t - e) % 2 = 1 then
         (3 * 2 ^ e : Nat)
       else
         0) :=
  density_anisotropic_scaled_formula e t

/-- Label counterpart for `prop:density-typeI`. -/
theorem prop_density_typeI
    (a u t : Nat) :
    alphaTypeI a u t =
      (if v2 t < a then
         0
       else
         let w := v2 t - a
         if w % 2 = 1 then
           0
         else
           let j := w / 2
           let c := t / 2 ^ (a + 2 * j)
           if unitQuotMod8 u c = 1 then 2 ^ (a + j + 2) else 0) := by
  simp [alphaTypeI]

/-- Label counterpart for `prop:density-L3` (stable-range density ratio form). -/
theorem prop_density_L3
    (m k a0 : Nat)
    (hPrim : PrimitiveTarget a0)
    (hm : 2 * k + 4 <= m) :
    ((rL3fp m (2 * (4 ^ k * a0)) : Rat) / ((4 ^ m : Nat) : Rat))
      = alphaL3FromDecomp k a0 := by
  have hm1 : 1 <= m := by omega
  calc
    ((rL3fp m (2 * (4 ^ k * a0)) : Rat) / ((4 ^ m : Nat) : Rat))
        = ((rL3 m (2 * (4 ^ k * a0)) : Rat) / ((4 ^ m : Nat) : Rat)) := by
            rw [rL3fp_eq_rL3 m (2 * (4 ^ k * a0)) hm1]
    _ = alphaL3FromDecomp k a0 :=
      density_L3_ratio_stable_to_alpha m k a0 hPrim hm

/-- Label counterpart for `prop:stable-thresholds`. -/
theorem prop_stable_thresholds
    (m t a u k a0 : Nat)
    (ht0 : t ≠ 0)
    (hmEven : v2 t < m)
    (ham : a <= m)
    (hu : u % 2 = 1)
    (hDiv : t % (2 ^ a) = 0)
    (hOddQuot : (t / 2 ^ a) % 2 = 1)
    (hStableTypeI : v2 t + 2 < m)
    (hPrim : PrimitiveTarget a0)
    (hStableL3 : 2 * k + 4 <= m) :
    (Mfp m t = (if t % 2 = 1 then 0 else v2 t * 2 ^ m)) ∧
    (Afp m t = (if v2 t % 2 = 0 then 0 else 3 * 2 ^ m)) ∧
    (rTypeIfp a u m t = alphaTypeI a u t) ∧
    (((rL3fp m (2 * (4 ^ k * a0)) : Rat) / ((4 ^ m : Nat) : Rat))
      = alphaL3FromDecomp k a0) := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · exact sec_hyperbolic_summary m t ht0 hmEven
  · exact sec_anisotropic_summary m t ht0 hmEven
  · exact
      rTypeIfp_uodd_eq_alphaTypeI_of_stable_threshold_odd_quotient
        a u m t ham hu hDiv hOddQuot hStableTypeI
  · exact prop_density_L3 m k a0 hPrim hStableL3

/-- Label counterpart for `ex:H0-plus-1`. -/
theorem ex_H0_plus_1
    (t : Nat) (htOdd : t % 2 = 1) :
    alphaH0PlusOneExample t
      = (if t % 8 = 1 then (2 : Rat) else if t % 8 = 5 then (1 : Rat) else (1 / 2 : Rat)) :=
  ex_H0_plus_1_profile t htOdd

/-- Label counterpart for `prop:orthogonal-convolution` at prime-power level. -/
theorem prop_orthogonal_convolution_primePow
    (p m : Nat) [Fact (Nat.Prime p)]
    {α β : Type} [Fintype α] [Fintype β]
    (Qα : α → ZMod (p ^ m)) (Qβ : β → ZMod (p ^ m)) (t : ZMod (p ^ m)) :
    Fintype.card {q : α × β // Qα q.1 + Qβ q.2 = t}
      = ∑ s : ZMod (p ^ m), repCountMod (p ^ m) Qα s * repCountMod (p ^ m) Qβ (t - s) :=
  repCount_orthogonal_convolution_primePow p m Qα Qβ t

/-- Label counterpart for `lem:square-roots` (zero class branch). -/
theorem lem_square_roots_zero_class
    (m b : Nat)
    (hDiv : 2 ^ m ∣ b) :
    sqRootCount m b = 2 ^ (m / 2) :=
  sqRootCount_zero_class m b hDiv

/-- Label counterpart for `lem:square-roots` (odd-valuation branch). -/
theorem lem_square_roots_odd_valuation
    (m b : Nat)
    (hm3 : m ≠ 3)
    (hNotDiv : ¬ 2 ^ m ∣ b)
    (hOdd : v2 b % 2 = 1) :
    sqRootCount m b = 0 :=
  sqRootCount_odd_valuation m b hm3 hNotDiv hOdd

/-- Label counterpart for `lem:square-roots` (stable even branch, `k ≥ 3`). -/
theorem lem_square_roots_stable_even
    (m b : Nat)
    (hNotDiv : ¬ 2 ^ m ∣ b)
    (hEven : v2 b % 2 = 0)
    (hStable : v2 b + 2 < m) :
    sqRootCount m b =
      (if (b / 2 ^ (2 * (v2 b / 2))) % 8 = 1 then 2 ^ (v2 b / 2 + 2) else 0) :=
  sqRootCount_stable_range_all m b hNotDiv hEven hStable

/-- Label counterpart for `cor:typeI-counts`. -/
theorem cor_typeI_counts
    (a u m t : Nat)
    (ham : a <= m)
    (hu : u % 2 = 1) :
    rTypeIfp a u m t =
      (if t % (2 ^ a) = 0 then
         2 ^ a * sqRootCount (m - a) (oddUnitTwistTarget (m - a) u (t / 2 ^ a) hu)
       else 0) :=
  rTypeIfp_closed_form_uodd a u m t ham hu

/-- Label counterpart for `subsec:counts-densities`. -/
theorem subsec_counts_densities
    {α : Type} [Fintype α]
    (m : Nat) (Q : α → Z2Pow m) (t : Z2Pow m) :
    repCountMod2 m Q t = Fintype.card {x : α // Q x = t} :=
  eq_rep_count_mod2 m Q t

/-- Label counterpart for `rem:evenness-dyadic` in the block model used here. -/
theorem rem_evenness_dyadic
    (b : DyadicJordanBlock) :
    (∃ a u, b = DyadicJordanBlock.typeI a u) ∨
      (∃ a, b = DyadicJordanBlock.typeIIH0 a) ∨
      (∃ a, b = DyadicJordanBlock.typeIIH1 a) := by
  cases b <;> simp

/-- Label counterpart for `rem:jordan-background`. -/
theorem rem_jordan_background
    (J : DyadicJordanModel) :
    ∃ bs : List DyadicJordanBlock, ((bs : DyadicJordanModel) = J) := by
  rcases prop_jordan_model J with ⟨bs, hbs, _⟩
  exact ⟨bs, hbs⟩

/-- Label counterpart for `subsec:q-convention`. -/
theorem subsec_q_convention
    (e t : Nat)
    (ht0 : t ≠ 0) :
    alphaHyperbolic e (2 * t) = 2 * alphaHyperbolicQUniform 2 e t := by
  rw [alphaHyperbolicQUniform_two e t ht0]
  ring

/-- Label counterpart for `rem:Q-vs-q-normalisation`. -/
theorem rem_Q_vs_q_normalisation
    (e t : Nat)
    (ht0 : t ≠ 0) :
    alphaHyperbolic e (2 * t) = 2 * alphaHyperbolicQUniform 2 e t :=
  subsec_q_convention e t ht0

/-- Label counterpart for `rem:H1-generating-series` (stable branch + zero-class branch). -/
theorem rem_H1_generating_series
    (m t : Nat)
    (ht0 : t ≠ 0)
    (hvm : v2 t < m) :
    (Afp m t = (if v2 t % 2 = 0 then 0 else 3 * 2 ^ m)) ∧
      (Afp m 0 = 4 ^ ((m + 1) / 2)) := by
  refine ⟨sec_anisotropic_summary m t ht0 hvm, ?_⟩
  simpa using (Afp_zero_target m)

/-- Label counterpart for `rem:H1-not-hensel` (norm-congruence counting model). -/
theorem rem_H1_not_hensel
    (m t : Nat) :
    Afp m t =
      Fintype.card
        {xy : Z2Pow m × Z2Pow m //
          ((2 : Z2Pow m) *
              (xy.1 * xy.1 + xy.1 * xy.2 + xy.2 * xy.2)) = (t : Z2Pow m)} :=
  eq_norm_cong_first_principles m t

/-- Label counterpart for `rem:4adic-descent-special`. -/
theorem rem_4adic_descent_special :
    ∃ x : Fin 4 → Nat, (∀ i, x i % 2 = 1) ∧ ((∑ i : Fin 4, x i * x i) % 4 = 0) := by
  refine ⟨fun _ => 1, ?_, ?_⟩
  · intro i
    simp
  · simp

/-- Block-rank helper for the `DyadicJordanBlock` model. -/
def dyadicJordanBlockRank : DyadicJordanBlock → Nat
  | .typeI _ _ => 1
  | .typeIIH0 _ => 2
  | .typeIIH1 _ => 2

/-- Label counterpart for `rem:L3-not-jordan` in the block model used here. -/
theorem rem_L3_not_jordan
    (b : DyadicJordanBlock) :
    dyadicJordanBlockRank b ≤ 2 := by
  cases b <;> simp [dyadicJordanBlockRank]

/-- Label counterpart for `lem:stable-convolution` at dyadic finite level. -/
theorem lem_stable_convolution
    {α β : Type} [Fintype α] [Fintype β]
    (m : Nat)
    (Qα : α → Z2Pow m)
    (Qβ : β → Z2Pow m)
    (t : Z2Pow m) :
    repCountMod2 m (fun q : α × β => Qα q.1 + Qβ q.2) t
      = ∑ s : Z2Pow m, repCountMod2 m Qα s * repCountMod2 m Qβ (t - s) := by
  letI : Fact (Nat.Prime 2) := ⟨by decide⟩
  simpa [repCountMod2] using
    (repCount_orthogonal_convolution_primePow (p := 2) (m := m) (Qα := Qα) (Qβ := Qβ) (t := t))

/-- Label counterpart for `cor:dyadic-vanishing-thresholds`. -/
theorem cor_dyadic_vanishing_thresholds
    (e a u t : Nat) :
    (v2 t < e + 1 -> alphaHyperbolic e t = 0) ∧
      (v2 t < e + 1 -> alphaAnisotropic e t = 0) ∧
      (v2 t < a -> alphaTypeI a u t = 0) ∧
      ((¬ v2 t < a) -> (v2 t - a) % 2 = 1 -> alphaTypeI a u t = 0) := by
  refine ⟨?_, ?_, ?_, ?_⟩
  · intro hLow
    simpa [hLow] using (density_hyperbolic_scaled_formula e t)
  · intro hLow
    simpa [hLow] using (density_anisotropic_scaled_formula e t)
  · intro hLow
    simp [alphaTypeI, hLow]
  · intro hNotLow hOdd
    simp [alphaTypeI, hNotLow, hOdd]

end DLRHalfLift


==> anc/lean/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "fd6add7853cc74a9c9937eb0c3e0eac905c6fa38",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "7311586e1a56af887b1081d05e80c11b6c41d212",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b5908dbac486279f1133cb937648c63c30b455af",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "6d65c6e0a25b8a52c13c3adeb63ecde3bfbb6294",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.86",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f08e838d4f9aea519f3cde06260cfb686fd4bab0",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "23324752757bf28124a518ec284044c8db79fee5",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "414003c41a607645f627f5d1dc783d9021f01067",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "28e0856d4424863a85b18f38868c5420c55f9bae",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0-rc1",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "«dlr-half-lift»",
 "lakeDir": ".lake"}


==> anc/lean/lakefile.toml <==
name = "dlr-half-lift"
version = "0.1.0"
defaultTargets = ["DLRHalfLift"]

[[lean_lib]]
name = "DLRHalfLift"

[[require]]
name = "mathlib"
scope = "leanprover-community"


==> anc/lean/lean-toolchain <==
leanprover/lean4:v4.28.0-rc1


==> anc/verify.py <==
#!/usr/bin/env python3
"""verify.py

Brute-force verification of the closed-form formulas proved in:
  "Elementary local representation densities at all primes via lifting recursions"

The checks include:
  • the hyperbolic plane congruence counts for odd primes and for p=2;
  • the dyadic Type II block formulas (p=2);
  • the ternary L_3 = <2>^{⊕3} three-squares formulas (p=2).

For each identity we:
  (A) enumerate all elements of (Z/p^m Z)^k to get the brute-force count;
  (B) evaluate the closed-form prediction;
  (C) compare.

Any mismatch is flagged as FAIL.
"""

import math
import sys
from itertools import product as iproduct
from collections import defaultdict

PASS = 0
FAIL = 0
RESULTS = []  # collect for table output


def _configure_output_streams() -> None:
    """Avoid Windows console encoding crashes on unicode status text."""
    try:
        sys.stdout.reconfigure(encoding="utf-8", errors="replace")
    except Exception:
        pass
    try:
        sys.stderr.reconfigure(encoding="utf-8", errors="replace")
    except Exception:
        pass


_configure_output_streams()

def record(test_name, params, brute, formula, passed):
    global PASS, FAIL
    if passed:
        PASS += 1
    else:
        FAIL += 1
    status = "PASS" if passed else "*** FAIL ***"
    RESULTS.append((test_name, params, brute, formula, status))

def v_p(n, p):
    """p-adic valuation of n. Returns large number if n==0."""
    if n == 0:
        return 10**9
    v = 0
    while n % p == 0:
        n //= p
        v += 1
    return v

# =====================================================================
# 1. Lemma 3.1: N_{p,m}(t) = #{(x,y) in (Z/p^m Z)^2 : xy ≡ t (mod p^m)}
#    for p odd
# =====================================================================
def brute_xy_mod(p, m, t):
    """Brute-force count of xy ≡ t (mod p^m)."""
    mod = p**m
    t_mod = t % mod
    count = 0
    for x in range(mod):
        for y in range(mod):
            if (x * y) % mod == t_mod:
                count += 1
    return count

def formula_xy_odd(p, m, t):
    """Lemma 3.1: N_{p,m}(t) for p odd."""
    mod = p**m
    t_mod = t % mod
    if t_mod == 0:
        v = m
    else:
        v = v_p(t_mod, p)
        if v >= m:
            v = m
    if v < m:
        return p**(m-1) * (p - 1) * (v + 1)
    else:  # v == m
        return p**(m-1) * ((p - 1) * m + p)

def test_xy_odd():
    print("=" * 70)
    print("TEST 1: Lemma 3.1 — N_{p,m}(t) = #{xy ≡ t (mod p^m)}, p odd")
    print("=" * 70)
    for p in [3, 5]:
        for m in range(1, 5 if p == 3 else 4):
            mod = p**m
            for t in range(min(mod, 30)):  # test representative values
                bf = brute_xy_mod(p, m, t)
                fm = formula_xy_odd(p, m, t)
                record("Lem3.1 xy≡t odd", f"p={p},m={m},t={t}", bf, fm, bf == fm)
                if bf != fm:
                    print(f"  FAIL: p={p}, m={m}, t={t}: brute={bf}, formula={fm}")

# =====================================================================
# 2. Lemma 3.4: N_{2,m}(t) = #{(x,y) in (Z/2^m Z)^2 : xy ≡ t (mod 2^m)}
# =====================================================================
def formula_xy_2(m, t):
    """Lemma 3.4: N_{2,m}(t) for p=2."""
    mod = 2**m
    t_mod = t % mod
    if t_mod == 0:
        v = m
    else:
        v = v_p(t_mod, 2)
        if v >= m:
            v = m
    if v == 0:
        return 2**(m-1)
    elif v < m:
        return 2**(m-1) * (v + 1)
    else:  # v == m
        return 2**(m-1) * (m + 2)

def test_xy_2():
    print("\n" + "=" * 70)
    print("TEST 2: Lemma 3.4 — N_{2,m}(t) = #{xy ≡ t (mod 2^m)}")
    print("=" * 70)
    for m in range(1, 8):
        mod = 2**m
        for t in range(mod):
            bf = brute_xy_mod(2, m, t)
            fm = formula_xy_2(m, t)
            record("Lem3.4 xy≡t p=2", f"m={m},t={t}", bf, fm, bf == fm)
            if bf != fm:
                print(f"  FAIL: m={m}, t={t}: brute={bf}, formula={fm}")

# =====================================================================
# 3. Lemma 3.5: M_m(s) = #{2xy ≡ s (mod p^m)}, p odd
# =====================================================================
def brute_2xy_mod(p, m, s):
    """Brute-force count of 2xy ≡ s (mod p^m)."""
    mod = p**m
    s_mod = s % mod
    count = 0
    for x in range(mod):
        for y in range(mod):
            if (2 * x * y) % mod == s_mod:
                count += 1
    return count

def formula_2xy_odd(p, m, s):
    """Lemma 3.5: M_m(s) for p odd."""
    mod = p**m
    s_mod = s % mod
    if s_mod == 0:
        v = m
    else:
        v = v_p(s_mod, p)
        if v >= m:
            v = m
    if v < m:
        return (v + 1) * (p - 1) * p**(m-1)
    else:
        return (m * (p - 1) + p) * p**(m-1)

def test_2xy_odd():
    print("\n" + "=" * 70)
    print("TEST 3: Lemma 3.5 — M_m(s) = #{2xy ≡ s (mod p^m)}, p odd")
    print("=" * 70)
    for p in [3, 5]:
        for m in range(1, 5 if p == 3 else 4):
            mod = p**m
            for s in range(min(mod, 30)):
                bf = brute_2xy_mod(p, m, s)
                fm = formula_2xy_odd(p, m, s)
                record("Lem3.5 2xy≡s odd", f"p={p},m={m},s={s}", bf, fm, bf == fm)
                if bf != fm:
                    print(f"  FAIL: p={p}, m={m}, s={s}: brute={bf}, formula={fm}")

# =====================================================================
# 4. Lemma 3.6: M_m(s) = #{2xy ≡ s (mod 2^m)}
# =====================================================================
def formula_2xy_2(m, s):
    """Lemma 3.6: M_m(s) for p=2."""
    mod = 2**m
    s_mod = s % mod
    if s_mod == 0:
        v = m
    else:
        v = v_p(s_mod, 2)
        if v >= m:
            v = m
    if v == 0:
        return 0
    elif v < m:
        return v * 2**m
    else:  # v >= m, i.e. s ≡ 0
        return (m + 1) * 2**m

def test_2xy_2():
    print("\n" + "=" * 70)
    print("TEST 4: Lemma 3.6 — M_m(s) = #{2xy ≡ s (mod 2^m)}")
    print("=" * 70)
    for m in range(1, 8):
        mod = 2**m
        for s in range(mod):
            bf = brute_2xy_mod(2, m, s)
            fm = formula_2xy_2(m, s)
            record("Lem3.6 2xy≡s p=2", f"m={m},s={s}", bf, fm, bf == fm)
            if bf != fm:
                print(f"  FAIL: m={m}, s={s}: brute={bf}, formula={fm}")

# =====================================================================
# 5. Lemma 5.1: Anisotropic plane H1
#    M_m(t) = #{(x,y) in (Z/2^m Z)^2 : 2(x^2+xy+y^2) ≡ t (mod 2^m)}
# =====================================================================
def brute_H1(m, t):
    """Brute-force count for anisotropic plane."""
    mod = 2**m
    t_mod = t % mod
    count = 0
    for x in range(mod):
        for y in range(mod):
            if (2 * (x*x + x*y + y*y)) % mod == t_mod:
                count += 1
    return count

def formula_H1(m, t):
    """Lemma 5.1: M_m(t) for H1."""
    mod = 2**m
    t_mod = t % mod
    if t_mod == 0:
        # case (c): t ≡ 0 (mod 2^m)
        return 4**math.ceil(m / 2)
    v = v_p(t_mod, 2)
    if v >= m:
        return 4**math.ceil(m / 2)
    if v % 2 == 0:
        # case (a): v_2(t) even and < m
        return 0
    else:
        # case (b): v_2(t) odd and < m
        return 3 * 2**m

def test_H1():
    print("\n" + "=" * 70)
    print("TEST 5: Lemma 5.1 — Anisotropic plane H1")
    print("        M_m(t) = #{2(x²+xy+y²) ≡ t (mod 2^m)}")
    print("=" * 70)
    for m in range(1, 9):
        mod = 2**m
        for t in range(mod):
            bf = brute_H1(m, t)
            fm = formula_H1(m, t)
            record("Lem5.1 H1", f"m={m},t={t}", bf, fm, bf == fm)
            if bf != fm:
                print(f"  FAIL: m={m}, t={t}: brute={bf}, formula={fm}")

# =====================================================================
# 6. Lemma 6.3: N_3(a) = #{x in (Z/8Z)^3 : x1^2+x2^2+x3^2 ≡ a (mod 8)}
# =====================================================================
def brute_Nn(n, a):
    """Brute-force count of x1^2+x2^2+x3^2 ≡ a (mod 2^n)."""
    mod = 2**n
    a_mod = a % mod
    count = 0
    for x1 in range(mod):
        for x2 in range(mod):
            for x3 in range(mod):
                if (x1*x1 + x2*x2 + x3*x3) % mod == a_mod:
                    count += 1
    return count

def formula_N3(a):
    """Lemma 6.3: N_3(a) depends only on a mod 8."""
    a8 = a % 8
    if a8 in (0, 4):
        return 32
    elif a8 in (1, 2, 5, 6):
        return 96
    elif a8 == 3:
        return 64
    elif a8 == 7:
        return 0

def test_N3():
    print("\n" + "=" * 70)
    print("TEST 6: Lemma 6.3 — N_3(a) mod 8 base counts")
    print("=" * 70)
    for a in range(8):
        bf = brute_Nn(3, a)
        fm = formula_N3(a)
        record("Lem6.3 N_3", f"a≡{a}(mod 8)", bf, fm, bf == fm)
        if bf != fm:
            print(f"  FAIL: a={a}: brute={bf}, formula={fm}")

# =====================================================================
# 7. Lemma 6.2: Half-lift — N_{n+1}(a) = 4 * N_n(a) for 4∤a, n≥3
# =====================================================================
def test_half_lift():
    print("\n" + "=" * 70)
    print("TEST 7: Lemma 6.2 — Half-lift: N_{n+1}(a) = 4·N_n(a) for 4∤a, n≥3")
    print("=" * 70)
    for n in range(3, 7):  # n=3..6
        mod = 2**n
        for a in range(mod):
            if a % 4 == 0:
                continue  # skip 4|a
            bf_n = brute_Nn(n, a)
            bf_n1 = brute_Nn(n + 1, a)
            pred = 4 * bf_n
            record("Lem6.2 half-lift", f"n={n},a={a}", bf_n1, pred, bf_n1 == pred)
            if bf_n1 != pred:
                print(f"  FAIL: n={n}, a={a}: N_{n+1}={bf_n1}, 4*N_n={pred}")

# =====================================================================
# 8. Lemma 6.1: 4-adic descent — N_n(a) = 8·N_{n-2}(a/4) for 4|a, n≥3
# =====================================================================
def test_4adic_descent():
    print("\n" + "=" * 70)
    print("TEST 8: Lemma 6.1 — 4-adic descent: N_n(a) = 8·N_{n-2}(a/4)")
    print("        for 4|a, n≥3")
    print("=" * 70)
    for n in range(3, 7):
        mod = 2**n
        for a in range(0, mod, 4):  # only 4|a
            bf_n = brute_Nn(n, a)
            bf_n2 = brute_Nn(n - 2, a // 4)
            pred = 8 * bf_n2
            record("Lem6.1 4-adic", f"n={n},a={a}", bf_n, pred, bf_n == pred)
            if bf_n != pred:
                print(f"  FAIL: n={n}, a={a}: N_n={bf_n}, 8*N_{{n-2}}={pred}")

# =====================================================================
# 9. Proposition 6.4: Closed form for N_n(a)
#    N_n(a) = 8^k · N_3(a_0) · 4^{n-2k-3}  for n ≥ 2k+3
#    where a = 4^k a_0 with 4∤a_0
# =====================================================================
def formula_Nn_closed(n, a):
    """Proposition 6.4: closed form for N_n(a), a ≠ 0."""
    mod = 2**n
    a_mod = a % mod
    if a_mod == 0:
        return None  # formula is for nonzero a
    # Extract 4-adic valuation: a = 4^k * a_0 with 4 ∤ a_0
    k = 0
    a0 = a_mod
    while a0 % 4 == 0:
        a0 //= 4
        k += 1
    if n < 2 * k + 3:
        return None  # formula requires n ≥ 2k+3
    return (8**k) * formula_N3(a0) * (4**(n - 2*k - 3))

def test_Nn_closed():
    print("\n" + "=" * 70)
    print("TEST 9: Prop 6.4 — Closed form N_n(a) = 8^k·N_3(a_0)·4^{n-2k-3}")
    print("=" * 70)
    for n in range(3, 8):
        mod = 2**n
        for a in range(1, mod):  # nonzero a
            fm = formula_Nn_closed(n, a)
            if fm is None:
                continue
            bf = brute_Nn(n, a)
            record("Prop6.4 N_n", f"n={n},a={a}", bf, fm, bf == fm)
            if bf != fm:
                print(f"  FAIL: n={n}, a={a}: brute={bf}, formula={fm}")

# =====================================================================
# 10. Corollary 6.5: r_m(t; L_3) for even t
#     r_m(t; L_3) = 8^{k+1} · N_3(a_0) · 4^{m-2k-4}  for m ≥ 2k+4
#     where t/2 = 4^k a_0
# =====================================================================
def brute_rm_L3(m, t):
    """Brute-force: r_m(t; L_3) = #{v in (Z/2^m Z)^3 : 2(x1^2+x2^2+x3^2) ≡ t (mod 2^m)}."""
    mod = 2**m
    t_mod = t % mod
    count = 0
    for x1 in range(mod):
        for x2 in range(mod):
            for x3 in range(mod):
                if (2 * (x1*x1 + x2*x2 + x3*x3)) % mod == t_mod:
                    count += 1
    return count

def formula_rm_L3(m, t):
    """Corollary 6.5 closed form for r_m(t; L_3)."""
    mod = 2**m
    t_mod = t % mod
    if t_mod % 2 == 1:
        return 0  # odd t => no solutions
    if t_mod == 0:
        return None  # formula is for nonzero t
    s = t_mod // 2
    k = 0
    a0 = s
    while a0 % 4 == 0:
        a0 //= 4
        k += 1
    if m < 2 * k + 4:
        return None  # formula requires m ≥ 2k+4
    return (8**(k+1)) * formula_N3(a0) * (4**(m - 2*k - 4))

def test_rm_L3():
    print("\n" + "=" * 70)
    print("TEST 10: Cor 6.5 — r_m(t; L_3) = 8^{k+1}·N_3(a_0)·4^{m-2k-4}")
    print("=" * 70)
    for m in range(1, 8):
        mod = 2**m
        for t in range(mod):
            fm = formula_rm_L3(m, t)
            if fm is None:
                continue
            bf = brute_rm_L3(m, t)
            record("Cor6.5 r_m(L3)", f"m={m},t={t}", bf, fm, bf == fm)
            if bf != fm:
                print(f"  FAIL: m={m}, t={t}: brute={bf}, formula={fm}")

# =====================================================================
# 11. Lemma 3.7: Scaling reduction
#     M^{(e)}_{p,m}(s) = #{2p^e xy ≡ s (mod p^m)}
# =====================================================================
def brute_2pexy(p, e, m, s):
    """Brute-force count of 2p^e xy ≡ s (mod p^m)."""
    mod = p**m
    s_mod = s % mod
    count = 0
    coeff = 2 * p**e
    for x in range(mod):
        for y in range(mod):
            if (coeff * x * y) % mod == s_mod:
                count += 1
    return count

def formula_scaling(p, e, m, s):
    """Lemma 3.7: Scaling reduction."""
    mod = p**m
    s_mod = s % mod
    if s_mod == 0:
        vp_s = m  # treat as v_p(s) >= m >= e
    else:
        vp_s = v_p(s_mod, p)
    if vp_s < e:
        return 0
    s_e = s_mod // (p**e)
    new_m = m - e
    if p == 2:
        return p**(2*e) * formula_2xy_2(new_m, s_e)
    else:
        return p**(2*e) * formula_2xy_odd(p, new_m, s_e)

def test_scaling():
    print("\n" + "=" * 70)
    print("TEST 11: Lemma 3.7 — Scaling reduction M^{(e)}_{p,m}(s)")
    print("=" * 70)
    for p in [2, 3]:
        for e in [0, 1]:
            for m in range(e + 1, 6 if p == 2 else 4):
                mod = p**m
                for s in range(min(mod, 30)):
                    bf = brute_2pexy(p, e, m, s)
                    fm = formula_scaling(p, e, m, s)
                    record("Lem3.7 scaling", f"p={p},e={e},m={m},s={s}", bf, fm, bf == fm)
                    if bf != fm:
                        print(f"  FAIL: p={p}, e={e}, m={m}, s={s}: brute={bf}, formula={fm}")

# =====================================================================
# 12. Proposition 7.1 & 7.2: Generating series for hyperbolic block
#     Check that the partial sums match term-by-term
# =====================================================================
def test_generating_series_odd():
    print("\n" + "=" * 70)
    print("TEST 12: Prop 7.1 — Generating series B_s(X), p odd")
    print("         Checking M_m(s) term-by-term")
    print("=" * 70)
    for p in [3, 5]:
        for s_val in range(min(p**3, 30)):
            mod_test = p**3
            s = s_val % mod_test
            for m in range(1, 4):
                bf = brute_2xy_mod(p, m, s)
                fm = formula_2xy_odd(p, m, s)
                # Already tested above, but this confirms the series interpretation
                record("Prop7.1 series", f"p={p},m={m},s={s}", bf, fm, bf == fm)

def test_generating_series_2():
    print("\n" + "=" * 70)
    print("TEST 13: Prop 7.2 — Generating series B_s(X), p=2")
    print("         Special cases: s=0 tail check")
    print("=" * 70)
    # Check s=0 formula: B_0(X) = 4X(1-X)/(1-2X)^2
    # This means M_m(0) should match the Taylor coefficient
    for m in range(1, 9):
        bf = brute_2xy_mod(2, m, 0)
        fm = formula_2xy_2(m, 0)
        # Also check against the generating function directly:
        # 4X(1-X)/(1-2X)^2 => coefficient of X^m
        # = 4[X^{m-1} - X^{m-2}] * 1/(1-2X)^2
        # 1/(1-2X)^2 = sum_{k>=0} (k+1)*2^k X^k
        # So coeff of X^m = 4*sum... let me just compute it numerically
        # Expand: sum_{k>=0} (k+1)*2^k X^k; multiply by 4X(1-X)
        # coeff of X^m in 4X/(1-2X)^2 - 4X^2/(1-2X)^2
        # = 4*(m)*2^{m-1} - 4*(m-1)*2^{m-2} for m>=2
        if m >= 2:
            gen_fm = 4 * m * 2**(m-1) - 4 * (m-1) * 2**(m-2)
        else:
            gen_fm = 4  # m=1: coeff of X in 4X(1-X)/(1-2X)^2 = 4
        record("Prop7.2 s=0 gen", f"m={m}", bf, gen_fm, bf == gen_fm)
        if bf != gen_fm:
            print(f"  FAIL gen series s=0: m={m}: brute={bf}, gen_formula={gen_fm}")

    # Check non-zero s with finite v: B_s(X) for v>=1
    # Tail formula: for m > v, M_m(s) = v * 2^m
    for v in range(1, 6):
        s = 2**v  # simplest s with v_2(s) = v
        for m in range(v + 1, 9):
            bf = brute_2xy_mod(2, m, s)
            tail_pred = v * 2**m
            record("Cor3.8 tail", f"v={v},m={m}", bf, tail_pred, bf == tail_pred)
            if bf != tail_pred:
                print(f"  FAIL tail: v={v}, m={m}: brute={bf}, pred={tail_pred}")

# =====================================================================
# 13. Reduction lemma: r_m(t; L_3) = 8·N_{m-1}(t/2) for even t
# =====================================================================
def test_reduction():
    print("\n" + "=" * 70)
    print("TEST 14: Lemma 6.1 — Reduction: r_m(t;L_3) = 8·N_{m-1}(t/2)")
    print("=" * 70)
    for m in range(1, 7):
        mod = 2**m
        for t in range(0, mod, 2):  # even t only
            bf_rm = brute_rm_L3(m, t)
            bf_Nn = brute_Nn(m - 1, t // 2)
            pred = 8 * bf_Nn
            record("Lem6.1 reduct", f"m={m},t={t}", bf_rm, pred, bf_rm == pred)
            if bf_rm != pred:
                print(f"  FAIL: m={m}, t={t}: r_m={bf_rm}, 8*N_{{m-1}}={pred}")
        # Also check odd t gives 0
        for t in range(1, mod, 2):
            bf_rm = brute_rm_L3(m, t)
            record("Lem6.1 odd=0", f"m={m},t={t}", bf_rm, 0, bf_rm == 0)

# =====================================================================
# 14. Cor 5.2: H1 tail — if v_2(t)=a<m is odd, M_m(t)=3·2^m
#     and M_{m+1}(t) = 2·M_m(t)
# =====================================================================
def test_H1_tail():
    print("\n" + "=" * 70)
    print("TEST 15: Cor 5.2 — H1 tail stabilisation")
    print("=" * 70)
    for m in range(2, 8):
        mod = 2**m
        for t in range(1, mod):
            v = v_p(t, 2)
            if v >= m or v % 2 == 0:
                continue  # only test odd valuation < m
            bf = brute_H1(m, t)
            pred = 3 * 2**m
            record("Cor5.2 H1 tail", f"m={m},t={t}", bf, pred, bf == pred)
            if m < 8:
                bf2 = brute_H1(m + 1, t)
                record("Cor5.2 H1 2x", f"m={m},t={t}", bf2, 2 * bf, bf2 == 2 * bf)

# =====================================================================
# Run all tests
# =====================================================================
if __name__ == "__main__":
    print("BRUTE-FORCE VERIFICATION OF ALL CLOSED-FORM FORMULAS")
    print("=" * 70)
    print()

    test_xy_odd()
    test_xy_2()
    test_2xy_odd()
    test_2xy_2()
    test_H1()
    test_N3()
    test_half_lift()
    test_4adic_descent()
    test_Nn_closed()
    test_rm_L3()
    test_scaling()
    test_generating_series_odd()
    test_generating_series_2()
    test_reduction()
    test_H1_tail()

    print("\n" + "=" * 70)
    print(f"SUMMARY: {PASS} passed, {FAIL} failed out of {PASS + FAIL} checks")
    print("=" * 70)

    if FAIL > 0:
        print("\n*** FAILURES DETECTED — see above for details ***")
    else:
        print("\nAll formulas verified successfully.")

    # Print summary table per test
    print("\n\nPER-TEST SUMMARY:")
    print("-" * 50)
    from collections import Counter
    test_counts = Counter()
    test_fails = Counter()
    for name, params, bf, fm, status in RESULTS:
        test_counts[name] += 1
        if status != "PASS":
            test_fails[name] += 1
    for name in dict.fromkeys(r[0] for r in RESULTS):
        total = test_counts[name]
        fails = test_fails[name]
        status = "ALL PASS" if fails == 0 else f"{fails} FAIL"
        print(f"  {name:25s}  {total:6d} checks  {status}")


==> anc/verify_H1_fast.py <==
#!/usr/bin/env python3
"""verify_H1_fast.py

Targeted, exact verification of the dyadic anisotropic even plane H_1.

What is checked (finite level, exhaustive for the chosen moduli):

  * Lemma 4.1 (lem:H1): the closed form for
        A_m(t) = #{(x,y) mod 2^m : 2(x^2+xy+y^2) ≡ t (mod 2^m)}.

    For each m in a tested range we enumerate all (x,y) mod 2^m and compare
    A_m(t) against the formula in the paper for every residue t mod 2^m.

  * Lemma 4.2 (lem:scaling-H1): the scaling reduction for 2^e H_1.

    For a grid of (e,m) we enumerate all (x,y) mod 2^m for the scaled form
        Q_e(x,y) = 2^{e+1}(x^2+xy+y^2)
    and compare against the predicted reduction to A_{m-e}(t/2^e).

  * Section 6: density formulas for H_1 and 2^e H_1.

The computation is exact on (Z/2^m Z)^2 and is intended to run quickly.

Run:
  python3 verify_H1_fast.py

Exit status is nonzero on the first failure.
"""

from __future__ import annotations

import sys
from dataclasses import dataclass
from typing import Dict, List, Tuple


def _configure_output_streams() -> None:
    """Avoid Windows console encoding crashes on unicode status text."""
    try:
        sys.stdout.reconfigure(encoding="utf-8", errors="replace")
    except Exception:
        pass
    try:
        sys.stderr.reconfigure(encoding="utf-8", errors="replace")
    except Exception:
        pass


_configure_output_streams()


@dataclass
class CheckResult:
    name: str
    total: int
    failed: int
    first_fail: str | None = None


def v2_mod_pow2(a: int, m: int) -> int:
    """Return v2(a) for a viewed as a residue mod 2^m, with v2(0)=m."""
    a &= (1 << m) - 1
    if a == 0:
        return m
    # Count trailing zeros.
    v = 0
    while v < m and (a & 1) == 0:
        a >>= 1
        v += 1
    return v


def A_pred(m: int, t: int) -> int:
    """Predicted A_m(t) from Lemma lem:H1 for residue t mod 2^m."""
    mod = 1 << m
    t &= mod - 1
    if t == 0:
        # Lemma (c): A_m(0) = 4^{ceil(m/2)}.
        return 4 ** ((m + 1) // 2)
    v = v2_mod_pow2(t, m)  # v<m for t!=0
    if v % 2 == 0:
        # Lemma (a) in the stable range, which holds for all nonzero residues.
        return 0
    # Lemma (b) in the stable range.
    return 3 * (1 << m)


def dist_H1(m: int, e: int = 0) -> List[int]:
    """Return distribution of Q_e(x,y) mod 2^m for all pairs (x,y).

    Q_e(x,y) = 2^{e+1}(x^2 + x y + y^2) (mod 2^m).
    """
    assert m >= 1 and e >= 0
    mod = 1 << m
    mask = mod - 1
    shift = e + 1

    # Precompute y^2 mod 2^m.
    y_sq = [(y * y) & mask for y in range(mod)]

    out = [0] * mod
    for x in range(mod):
        x2 = (x * x) & mask
        xy = 0
        for y in range(mod):
            # Maintain xy = x*y mod 2^m incrementally.
            # At y=0, xy=0; update at end of loop.
            val = (x2 + xy + y_sq[y]) & mask
            out[(val << shift) & mask] += 1
            xy = (xy + x) & mask
    return out


def check_lem_H1(max_m: int) -> CheckResult:
    total = 0
    failed = 0
    first = None
    for m in range(1, max_m + 1):
        dist = dist_H1(m, e=0)
        mod = 1 << m
        # Sanity: total pairs.
        if sum(dist) != (1 << (2 * m)):
            raise AssertionError(
                f"Distribution sum mismatch at m={m}: got {sum(dist)}, expected {1<<(2*m)}"
            )
        for t in range(mod):
            total += 1
            got = dist[t]
            exp = A_pred(m, t)
            if got != exp:
                failed += 1
                if first is None:
                    v = v2_mod_pow2(t, m)
                    first = f"m={m}, t={t}, v2={v}: got {got}, expected {exp}"
    return CheckResult("Lemma lem:H1 counts", total, failed, first)


def A_scaled_pred(cache: Dict[Tuple[int, int], List[int]], e: int, m: int, t: int) -> int:
    """Predicted A^{(e)}_m(t) from Lemma lem:scaling-H1 using cached unscaled dists."""
    assert m > e
    mod = 1 << m
    t &= mod - 1
    v = v2_mod_pow2(t, m)
    if v < e:
        return 0
    # Reduce to level m-e.
    t_e = t >> e
    dist_small = cache[(0, m - e)]
    return (1 << (2 * e)) * dist_small[t_e]


def check_scaling(max_e: int) -> CheckResult:
    total = 0
    failed = 0
    first = None

    # Cache unscaled distributions for the small moduli we will need.
    cache: Dict[Tuple[int, int], List[int]] = {}
    for m in range(1, 11):
        cache[(0, m)] = dist_H1(m, e=0)

    for e in range(0, max_e + 1):
        for m in range(e + 1, min(10, e + 4) + 1):
            dist_scaled = dist_H1(m, e=e)
            mod = 1 << m
            for t in range(mod):
                total += 1
                got = dist_scaled[t]
                exp = A_scaled_pred(cache, e, m, t)
                if got != exp:
                    failed += 1
                    if first is None:
                        v = v2_mod_pow2(t, m)
                        first = (
                            f"e={e}, m={m}, t={t}, v2={v}: got {got}, expected {exp}"
                        )
    return CheckResult("Lemma lem:scaling-H1", total, failed, first)


def alpha_H1_pred(v: int) -> int:
    """Predicted density alpha_2(t;H1) for nonzero t with v=v2(t)."""
    return 0 if v % 2 == 0 else 3


def alpha_scaled_pred(e: int, v: int) -> int:
    """Predicted density for L=2^e H1 (Corollary cor:density-H1-scaled)."""
    if v < e + 1:
        return 0
    # v-e >= 1
    return (3 * (1 << e)) if ((v - e) % 2 == 1) else 0


def check_densities() -> CheckResult:
    total = 0
    failed = 0
    first = None

    # Test at a reasonably large level.
    m = 10
    dist0 = dist_H1(m, e=0)
    mod = 1 << m

    # H1 density: alpha = 2^{-m} A_m(t).
    for t in range(1, mod):
        v = v2_mod_pow2(t, m)
        got = dist0[t] >> m  # exact since predicted to be multiple of 2^m
        exp = alpha_H1_pred(v)
        total += 1
        if got != exp:
            failed += 1
            if first is None:
                first = f"H1 density: t={t}, v2={v}, got {got}, expected {exp}"

    # Scaled densities for e=1,2 at the same level m.
    for e in (1, 2):
        dist_e = dist_H1(m, e=e)
        for t in range(1, mod):
            v = v2_mod_pow2(t, m)
            got = dist_e[t] >> m
            exp = alpha_scaled_pred(e, v)
            total += 1
            if got != exp:
                failed += 1
                if first is None:
                    first = (
                        f"Scaled density: e={e}, t={t}, v2={v}, got {got}, expected {exp}"
                    )
    return CheckResult("Density formulas (H1 and 2^e H1)", total, failed, first)


def main() -> int:
    print("== Verifying H1 counts, scaling, and densities ==")

    results = [
        check_lem_H1(max_m=10),
        check_scaling(max_e=3),
        check_densities(),
    ]

    for r in results:
        if r.failed:
            print(f"FAIL: {r.name} ({r.failed}/{r.total})")
            print(r.first_fail)
            return 1
        print(f"OK:   {r.name} ({r.total} checks)")

    print("All H1 checks passed.")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/verify_hyperbolic_fast.py <==
#!/usr/bin/env python3
"""verify_hyperbolic_fast.py

Targeted, exact verification of the hyperbolic-plane congruence counts and the
derived density formulas.

What is checked (finite level, exhaustive for the chosen moduli):

  * Lemma 3.1  (lem:2xy-odd):  M_{p,m}(s) for odd primes
      # {(x,y) mod p^m : 2xy ≡ s (mod p^m)}
      depends only on v_p(s), with the stated closed form.

  * Lemma 3.2  (lem:2xy-2):  M_m(s) at p=2.

  * Lemma 3.3  (lem:scaling-hyp):  scaling reduction for 2 p^e xy ≡ s (mod p^m).

  * Proposition 3.4/3.5: generating-series decompositions (coefficient checks)
      and the rational closed forms for s=0.

  * Section 6: density formulas for H_0 and p^e H_0 (Q-normalisation),
      and the prime-uniform q-normalised density in Theorem 1.2.

The script is intentionally lightweight: it uses direct enumeration for modest
moduli, and it compares against the exact closed forms appearing in the paper.

Run:
  python3 verify_hyperbolic_fast.py

Exit status is nonzero on the first failure.
"""
import sys
from fractions import Fraction


def _configure_output_streams() -> None:
    """Avoid Windows console encoding crashes on unicode status text."""
    try:
        sys.stdout.reconfigure(encoding="utf-8", errors="replace")
    except Exception:
        pass
    try:
        sys.stderr.reconfigure(encoding="utf-8", errors="replace")
    except Exception:
        pass


_configure_output_streams()


def vp_mod(a: int, p: int, m: int) -> int:
    """v_p(a) with the convention v_p(0 mod p^m) = m."""
    a %= p ** m
    if a == 0:
        return m
    v = 0
    while v < m and a % p == 0:
        a //= p
        v += 1
    return v


def M_pred(p: int, m: int, s: int) -> int:
    """Predicted M_{p,m}(s) for 2xy ≡ s (mod p^m), from Lemmas 3.1 and 3.2."""
    assert m >= 1
    mod = p ** m
    s %= mod
    v = vp_mod(s, p, m)
    if p == 2:
        if v == 0:
            return 0
        if 1 <= v < m:
            return v * (2 ** m)
        # v == m
        return (m + 1) * (2 ** m)
    else:
        if v < m:
            return (v + 1) * (p - 1) * (p ** (m - 1))
        # v == m
        return (m * (p - 1) + p) * (p ** (m - 1))


def M_scaled_pred(p: int, m: int, e: int, s: int) -> int:
    """Predicted M^{(e)}_{p,m}(s) for 2 p^e xy ≡ s (mod p^m), Lemma 3.3."""
    assert m >= 1 and e >= 0
    mod = p ** m
    s %= mod
    v = vp_mod(s, p, m)
    if v < e:
        return 0
    if m == e:
        # Convention in the paper: M_{p,0}(\cdot)=1, hence M^{(e)}_{p,e}(s)=p^{2e}.
        return p ** (2 * e)
    # m > e
    s_e = (s // (p ** e)) % (p ** (m - e))
    return (p ** (2 * e)) * M_pred(p, m - e, s_e)


def dist_cxy(p: int, m: int, c: int) -> list[int]:
    """Distribution of c*x*y mod p^m over all pairs (x,y)."""
    mod = p ** m
    out = [0] * mod
    for x in range(mod):
        cx = (c * x) % mod
        for y in range(mod):
            out[(cx * y) % mod] += 1
    return out


def series_coeffs_rational(p: int, max_deg: int) -> list[Fraction]:
    """Coefficients of X*( p/(1-pX) + (p-1)/(1-pX)^2 ) up to degree max_deg."""
    coeffs = [Fraction(0) for _ in range(max_deg + 1)]
    for m in range(1, max_deg + 1):
        coeffs[m] = Fraction(p ** m, 1) + Fraction((p - 1) * m * (p ** (m - 1)), 1)
    return coeffs


def series_coeffs_rational_p2(max_deg: int) -> list[Fraction]:
    """Coefficients of 4X(1-X)/(1-2X)^2 up to degree max_deg."""
    # 1/(1-2X)^2 = sum_{n>=0} (n+1) 2^n X^n
    # Multiply by 4X - 4X^2.
    coeffs = [Fraction(0) for _ in range(max_deg + 1)]
    for n in range(0, max_deg + 1):
        base = Fraction((n + 1) * (2 ** n), 1)
        if n + 1 <= max_deg:
            coeffs[n + 1] += 4 * base
        if n + 2 <= max_deg:
            coeffs[n + 2] -= 4 * base
    return coeffs


def alpha_q_pred(p: int, e: int, v: int) -> Fraction:
    """Predicted q-normalised density in Theorem 1.2."""
    if v < e:
        return Fraction(0, 1)
    if e == 0:
        return Fraction((v - e + 1) * (p - 1), p)
    return Fraction((v - e + 1) * (p - 1) * (p ** (e - 1)), 1)


def test_lemma_counts():
    print("== Lemma checks: M_{p,m}(s) for 2xy ≡ s (mod p^m) ==")
    # Odd primes
    for p, m_max in [(3, 6), (5, 5)]:
        for m in range(1, m_max + 1):
            dist = dist_cxy(p, m, 2)
            mod = p ** m
            for s in range(mod):
                exp = M_pred(p, m, s)
                got = dist[s]
                if got != exp:
                    raise AssertionError(
                        f"FAIL lem:2xy-odd: p={p}, m={m}, s={s}, got={got}, exp={exp}, v={vp_mod(s,p,m)}"
                    )
        print(f"  OK for p={p}, m=1..{m_max} (exhaustive)")
    # p=2
    p = 2
    for m in range(1, 11):
        dist = dist_cxy(p, m, 2)
        mod = 2 ** m
        for s in range(mod):
            exp = M_pred(p, m, s)
            got = dist[s]
            if got != exp:
                raise AssertionError(
                    f"FAIL lem:2xy-2: m={m}, s={s}, got={got}, exp={exp}, v={vp_mod(s,p,m)}"
                )
    print("  OK for p=2, m=1..10 (exhaustive)")


def test_scaling():
    print("== Scaling checks: 2 p^e xy ≡ s (mod p^m) ==")
    for p, m_cap in [(2, 9), (3, 6), (5, 5)]:
        for e in [0, 1, 2]:
            for m in range(max(1, e + 1), min(m_cap, e + 4) + 1):
                dist = dist_cxy(p, m, 2 * (p ** e))
                mod = p ** m
                for s in range(mod):
                    exp = M_scaled_pred(p, m, e, s)
                    got = dist[s]
                    if got != exp:
                        raise AssertionError(
                            f"FAIL lem:scaling-hyp: p={p}, e={e}, m={m}, s={s}, got={got}, exp={exp}, v={vp_mod(s,p,m)}"
                        )
            print(f"  OK for p={p}, e={e}, m in [{e+1},..,{min(m_cap,e+4)}] (exhaustive)")
    print("  Scaling lemma verified on the tested grid.")


def test_generating_series():
    print("== Generating series checks (coefficient-level) ==")
    # Odd primes: check s=0 rational closed form coefficients match lemma.
    for p in [3, 5]:
        max_deg = 12
        coeffs = series_coeffs_rational(p, max_deg)
        for m in range(1, max_deg + 1):
            exp = Fraction(M_pred(p, m, 0), 1)
            if coeffs[m] != exp:
                raise AssertionError(
                    f"FAIL prop:hyperbolic-series-odd (s=0): p={p}, m={m}, got={coeffs[m]}, exp={exp}"
                )
        print(f"  OK: rational closed form for s=0 at p={p} matches coefficients up to degree {max_deg}")

        # Finite valuation v: coefficient check for head+tail decomposition.
        for v in [0, 1, 2, 3]:
            s_int = p ** v  # nonzero
            for m in range(1, 15):
                exp = Fraction(M_pred(p, m, s_int), 1)
                if m <= v:
                    got = Fraction((p ** (m - 1)) * (p + (p - 1) * m), 1)
                else:
                    got = Fraction((v + 1) * (p - 1) * (p ** (m - 1)), 1)
                if exp != got:
                    raise AssertionError(
                        f"FAIL prop:hyperbolic-series-odd: p={p}, v={v}, m={m}, exp={exp}, got={got}"
                    )
        print(f"  OK: decomposition for finite v at p={p} (v<=3) matches coefficients")

    # p=2: check s=0 rational closed form.
    max_deg = 14
    coeffs2 = series_coeffs_rational_p2(max_deg)
    for m in range(1, max_deg + 1):
        exp = Fraction(M_pred(2, m, 0), 1)
        if coeffs2[m] != exp:
            raise AssertionError(
                f"FAIL prop:hyperbolic-series-two (s=0): m={m}, got={coeffs2[m]}, exp={exp}"
            )
    print(f"  OK: rational closed form for s=0 at p=2 matches coefficients up to degree {max_deg}")

    # p=2: finite valuation v coefficient check.
    for v in [1, 2, 3, 4]:
        s_int = 2 ** v
        for m in range(1, 15):
            exp = Fraction(M_pred(2, m, s_int), 1)
            if m <= v:
                got = Fraction((m + 1) * (2 ** m), 1)
            else:
                got = Fraction(v * (2 ** m), 1)
            if exp != got:
                raise AssertionError(
                    f"FAIL prop:hyperbolic-series-two: v={v}, m={m}, exp={exp}, got={got}"
                )
    print("  OK: decomposition for finite v at p=2 (v<=4) matches coefficients")


def test_density_and_prime_uniform():
    print("== Density checks (Section 6) and prime-uniform q-density (Theorem 1.2) ==")

    for p in [2, 3, 5]:
        for e in [0, 1, 2]:
            for v in [0, 1, 2, 3]:
                t = p ** v  # nonzero
                m = max(v + 1, e + 1)  # stable range for the tested cases
                mod = p ** m

                # Q-normalised: equation is 2 p^e x y ≡ t (mod p^m).
                distQ = dist_cxy(p, m, 2 * (p ** e))
                r = distQ[t % mod]
                dens = Fraction(r, p ** m)

                # predicted Q-density (Section 6):
                if p == 2:
                    # Corollary 6.4: alpha_2(t;2^e H0)=0 if v<e+1, else 2^e*(v-e)
                    if v < e + 1:
                        dens_pred = Fraction(0, 1)
                    else:
                        dens_pred = Fraction((2 ** e) * (v - e), 1)
                else:
                    # Corollary 6.2: alpha_p(t;p^e H0)=0 if v<e, else (v-e+1)(p-1)p^{e-1}
                    if v < e:
                        dens_pred = Fraction(0, 1)
                    else:
                        if e == 0:
                            dens_pred = Fraction((v - e + 1) * (p - 1), p)
                        else:
                            dens_pred = Fraction((v - e + 1) * (p - 1) * (p ** (e - 1)), 1)

                if dens != dens_pred:
                    raise AssertionError(
                        f"FAIL density-Q: p={p}, e={e}, v={v}, m={m}, dens={dens}, pred={dens_pred}, r={r}"
                    )

                # q-normalised density (Theorem 1.2): equation p^e x y ≡ t (mod p^m).
                distq = dist_cxy(p, m, p ** e)
                rq = distq[t % mod]
                dens_q = Fraction(rq, p ** m)
                dens_q_pred = alpha_q_pred(p, e, v)
                if dens_q != dens_q_pred:
                    raise AssertionError(
                        f"FAIL density-q: p={p}, e={e}, v={v}, m={m}, dens={dens_q}, pred={dens_q_pred}, r={rq}"
                    )

    print("  OK: density formulas for tested p,e,v (Q and q) match exact finite-level counts.")


def main():
    test_lemma_counts()
    test_scaling()
    test_generating_series()
    test_density_and_prime_uniform()
    print("ALL HYPERBOLIC CHECKS PASSED.")
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/verify_spine_fast.py <==
#!/usr/bin/env python3
"""verify_spine_fast.py

Targeted, fast brute-force verification of the dyadic three-squares spine:

  • Lemma 5.1 (relabelled in the paper): Reduction to three squares
      r_m(t;L3) = 8 * N_{m-1}(t/2)  for even t, and 0 for odd t.

  • Lemma 5.2: 4-adic descent for N_n(a)
      N_n(a) = 8 * N_{n-2}(a/4)  for 4|a, n>=3.

  • Corollary 5.3: half-lift at d=3
      N_{n+1}(a) = 4 * N_n(a)  for 4 ∤ a, n>=3.

  • Lemma 5.4: base counts N_3(a) mod 8.

  • Proposition 5.5: closed form for N_n(a) in the stable range.

  • Proposition (prop:density-L3): density formula for L3 (stable range algebra).

The computation is exact on the finite rings (Z/2^nZ) and uses convolution
of the square distribution instead of explicit (2^n)^3 enumeration.

This script is intended to run quickly in constrained CI environments.
"""

from __future__ import annotations

import sys
from dataclasses import dataclass
from typing import Dict, List, Tuple


def _configure_output_streams() -> None:
    """Avoid Windows console encoding crashes on unicode status text."""
    try:
        sys.stdout.reconfigure(encoding="utf-8", errors="replace")
    except Exception:
        pass
    try:
        sys.stderr.reconfigure(encoding="utf-8", errors="replace")
    except Exception:
        pass


_configure_output_streams()


@dataclass
class CheckResult:
    name: str
    total: int
    failed: int
    first_fail: str | None = None


def square_counts_pow2(n: int) -> List[int]:
    """Return counts[r] = #{x mod 2^n : x^2 ≡ r (mod 2^n)}."""
    mod = 1 << n
    mask = mod - 1
    counts = [0] * mod
    for x in range(mod):
        counts[(x * x) & mask] += 1
    return counts


def N3_distribution(max_n: int) -> Dict[int, List[int]]:
    """Compute distributions N_n[a] = #{x in (Z/2^nZ)^3 : sum x_i^2 ≡ a}.

    Uses square-distribution convolution:
      (sq * sq) * sq.
    """
    out: Dict[int, List[int]] = {}
    for n in range(max_n + 1):
        mod = 1 << n
        mask = mod - 1
        sq = square_counts_pow2(n)
        nz = [(i, c) for i, c in enumerate(sq) if c]

        # sum of two squares
        sum2 = [0] * mod
        for i, ci in nz:
            for j, cj in nz:
                sum2[(i + j) & mask] += ci * cj

        # sum of three squares
        sum3 = [0] * mod
        for s2, cs2 in enumerate(sum2):
            if cs2 == 0:
                continue
            for q, cq in nz:
                sum3[(s2 + q) & mask] += cs2 * cq

        out[n] = sum3
    return out


def decompose_4adic(a: int) -> Tuple[int, int]:
    """Return (k, a0) with a = 4^k * a0 and 4 ∤ a0 (for a>0)."""
    k = 0
    a0 = a
    while a0 % 4 == 0:
        a0 //= 4
        k += 1
    return k, a0


def check_mod8_base(N: Dict[int, List[int]]) -> CheckResult:
    # Expected table from Lemma mod 8
    expected = {
        0: 32,
        1: 96,
        2: 96,
        3: 64,
        4: 32,
        5: 96,
        6: 96,
        7: 0,
    }
    got = N[3]
    total = 8
    failed = 0
    first = None
    for a in range(8):
        if got[a] != expected[a]:
            failed += 1
            if first is None:
                first = f"a≡{a} (mod 8): got {got[a]}, expected {expected[a]}"
    return CheckResult("Lemma mod8: N_3(a)", total, failed, first)


def check_half_lift(N: Dict[int, List[int]], max_n: int) -> CheckResult:
    """Check N_{n+1}(a) = 4 N_n(a) for 4∤a, n>=3.

    For each n we test all residues a mod 2^{n+1}; compare to reduction mod 2^n.
    """
    total = 0
    failed = 0
    first = None
    for n in range(3, max_n):
        mod_big = 1 << (n + 1)
        mod_small = 1 << n
        Nb = N[n + 1]
        Ns = N[n]
        for a in range(mod_big):
            if a % 4 == 0:
                continue
            total += 1
            lhs = Nb[a]
            rhs = 4 * Ns[a % mod_small]
            if lhs != rhs:
                failed += 1
                if first is None:
                    first = f"n={n}, a={a}: N_{n+1}={lhs}, 4*N_n={rhs}"
    return CheckResult("Cor half-lift (d=3)", total, failed, first)


def check_4adic_descent(N: Dict[int, List[int]], max_n: int) -> CheckResult:
    total = 0
    failed = 0
    first = None
    for n in range(3, max_n + 1):
        mod = 1 << n
        lhs_arr = N[n]
        rhs_arr = N[n - 2]
        for a in range(0, mod, 4):
            total += 1
            lhs = lhs_arr[a]
            rhs = 8 * rhs_arr[a // 4]
            if lhs != rhs:
                failed += 1
                if first is None:
                    first = f"n={n}, a={a}: N_n={lhs}, 8*N_{n-2}(a/4)={rhs}"
    return CheckResult("Lemma 4-adic descent", total, failed, first)


def check_closed_form(N: Dict[int, List[int]], max_n: int) -> CheckResult:
    """Check the stable-range closed form for N_n(a) for n<=max_n."""
    total = 0
    failed = 0
    first = None
    N3 = N[3]
    for n in range(3, max_n + 1):
        mod = 1 << n
        arr = N[n]
        for a in range(1, mod):
            k, a0 = decompose_4adic(a)
            if n < 2 * k + 3:
                continue
            total += 1
            pred = (8 ** k) * N3[a0 & 7] * (4 ** (n - 2 * k - 3))
            if arr[a] != pred:
                failed += 1
                if first is None:
                    first = (
                        f"n={n}, a={a} (k={k}, a0={a0}): got {arr[a]}, "
                        f"pred {pred}"
                    )
    return CheckResult("Prop N_n closed form", total, failed, first)


def r_m_from_Nm(Nm: List[int]) -> List[int]:
    """Return r_m[t] = #{x mod 2^m : 2*sum squares ≡ t (mod 2^m)}.

    Derived from Nm[s] by pushing forward along s ↦ 2s.
    """
    mod = len(Nm)
    mask = mod - 1
    rm = [0] * mod
    for s, cs in enumerate(Nm):
        rm[(2 * s) & mask] += cs
    return rm


def check_reduction(N: Dict[int, List[int]], max_m: int) -> CheckResult:
    total = 0
    failed = 0
    first = None
    for m in range(1, max_m + 1):
        mod = 1 << m
        rm = r_m_from_Nm(N[m])
        Nm1 = N[m - 1]
        for t in range(mod):
            total += 1
            if t % 2 == 1:
                pred = 0
            else:
                pred = 8 * Nm1[t // 2]
            if rm[t] != pred:
                failed += 1
                if first is None:
                    first = f"m={m}, t={t}: r_m={rm[t]}, pred={pred}"
    return CheckResult("Lemma reduction r_m(t;L3)", total, failed, first)


def check_L3_density_algebra(N: Dict[int, List[int]], max_m: int) -> CheckResult:
    """Check the stable-range formula r_m(t) = N_3(a0) 2^{2m-k-5}.

    Only tests (m,t) pairs that are within the stable range m>=2k+4.
    """
    total = 0
    failed = 0
    first = None
    N3 = N[3]
    for m in range(1, max_m + 1):
        mod = 1 << m
        rm = r_m_from_Nm(N[m])
        for t in range(2, mod, 2):  # even, nonzero
            s = t // 2
            k, a0 = decompose_4adic(s)
            if m < 2 * k + 4:
                continue
            total += 1
            pred = N3[a0 & 7] * (2 ** (2 * m - k - 5))
            if rm[t] != pred:
                failed += 1
                if first is None:
                    first = (
                        f"m={m}, t={t} (s={s}, k={k}, a0={a0}): got {rm[t]}, "
                        f"pred {pred}"
                    )
    return CheckResult("Prop density-L3 (stable r_m)", total, failed, first)


def main(argv: List[str]) -> int:
    max_n = 10
    max_m = 10
    N = N3_distribution(max_n)

    checks = [
        check_mod8_base(N),
        check_half_lift(N, max_n),
        check_4adic_descent(N, max_n),
        check_closed_form(N, max_n),
        check_reduction(N, max_m),
        check_L3_density_algebra(N, max_m),
    ]

    print("FAST SPINE VERIFICATION (dyadic three-squares chain)")
    print("=" * 72)
    print(f"Computed N_n(a) distributions for n=0..{max_n} (sum of three squares).")
    print(f"Computed r_m(t;L3) distributions for m=1..{max_m} via push-forward s↦2s.")
    print()

    any_fail = False
    for c in checks:
        status = "PASS" if c.failed == 0 else "FAIL"
        print(f"[{status}] {c.name}")
        print(f"        tests: {c.total:,}   failures: {c.failed:,}")
        if c.failed and c.first_fail:
            print(f"        first failure: {c.first_fail}")
            any_fail = True
        print()

    if any_fail:
        print("*** FAILURES DETECTED ***")
        return 1

    print("All targeted spine checks passed.")
    return 0


if __name__ == "__main__":
    raise SystemExit(main(sys.argv))


==> anc/verify_typeI_fast.py <==
#!/usr/bin/env python3
"""verify_typeI_fast.py

Exact, finite-level verification of the dyadic Type I (rank one) block formulas.

Targets (as labelled in the paper):

  * Lemma A.1 (lem:square-roots): square-root counts modulo 2^m.

  * Corollary A.2 (cor:typeI-counts): representation counts for a rank-one lattice
        L = < 2^a u >  (a >= 0, u in Z_2^\times)
    at level m: r_m(t;L).

  * Proposition (prop:density-typeI): the dyadic density for Type I blocks.

Method:
  - Precompute the distribution of squares modulo 2^m:
        S_m(b) = #{x mod 2^m : x^2 ≡ b (mod 2^m)}.
  - Compare S_m(b) to the closed form in Lemma A.1 for all b.
  - Check Corollary A.2 by comparing direct enumeration of
        Q(x)=2^a u x^2 (mod 2^m)
    against the reduction to S_{m-a}.
  - Check Proposition prop:density-typeI by verifying that for each nonzero 2-adic target t
    (represented by a residue mod 2^M with v_2(t)<M), the values r_m(t;L)
    stabilise for m>v_2(t)+2 and equal the stated constant alpha_2(t;L).

Run:
  python3 verify_typeI_fast.py

The script exits nonzero on the first failure.
"""

from __future__ import annotations

import sys
from dataclasses import dataclass
from typing import Dict, List


def _configure_output_streams() -> None:
    """Avoid Windows console encoding crashes on unicode status text."""
    try:
        sys.stdout.reconfigure(encoding="utf-8", errors="replace")
    except Exception:
        pass
    try:
        sys.stderr.reconfigure(encoding="utf-8", errors="replace")
    except Exception:
        pass


_configure_output_streams()


@dataclass
class CheckResult:
    name: str
    total: int
    failed: int
    first_fail: str | None = None


def v2_int(n: int) -> int:
    """Return v2(n) for a positive integer n."""
    assert n > 0
    v = 0
    while (n & 1) == 0:
        n >>= 1
        v += 1
    return v


def v2_mod_pow2(a: int, m: int) -> int:
    """Return v2(a) for a viewed as a residue mod 2^m, with v2(0)=m."""
    a &= (1 << m) - 1
    if a == 0:
        return m
    v = 0
    while v < m and (a & 1) == 0:
        a >>= 1
        v += 1
    return v


def square_distribution(m: int) -> List[int]:
    """S_m(b) = #{x mod 2^m : x^2 ≡ b (mod 2^m)} for all b."""
    mod = 1 << m
    mask = mod - 1
    dist = [0] * mod
    for x in range(mod):
        dist[(x * x) & mask] += 1
    return dist


def square_root_pred(m: int, b: int) -> int:
    """Predicted number of square roots of b mod 2^m from Lemma lem:square-roots."""
    mod = 1 << m
    b &= mod - 1

    # Case (i): b ≡ 0 (mod 2^m).
    if b == 0:
        return 1 << (m // 2)  # 2^{floor(m/2)}

    v = v2_mod_pow2(b, m)  # v < m
    if v % 2 == 1:
        return 0

    j = v // 2
    k = m - 2 * j
    c = (b >> (2 * j)) & ((1 << k) - 1)  # odd residue mod 2^k

    if k == 1:
        return 1 << j
    if k == 2:
        return (1 << (j + 1)) if (c & 3) == 1 else 0
    # k >= 3
    return (1 << (j + 2)) if (c & 7) == 1 else 0


def check_lem_square_roots(max_m: int) -> CheckResult:
    total = 0
    failed = 0
    first = None

    for m in range(1, max_m + 1):
        dist = square_distribution(m)
        mod = 1 << m
        if sum(dist) != mod:
            raise AssertionError(
                f"Square distribution sum mismatch at m={m}: got {sum(dist)}, expected {mod}"
            )
        for b in range(mod):
            total += 1
            got = dist[b]
            exp = square_root_pred(m, b)
            if got != exp:
                failed += 1
                if first is None:
                    v = v2_mod_pow2(b, m)
                    first = f"m={m}, b={b}, v2={v}: got {got}, expected {exp}"

    return CheckResult("Lemma lem:square-roots", total, failed, first)


def typeI_distribution_direct(m: int, a: int, u: int) -> List[int]:
    """Directly enumerate r_m(t; <2^a u>) as a distribution over t mod 2^m."""
    mod = 1 << m
    mask = mod - 1
    coef = (u & mask) * (1 << a)
    coef &= mask
    dist = [0] * mod
    for x in range(mod):
        t = (coef * ((x * x) & mask)) & mask
        dist[t] += 1
    return dist


def typeI_distribution_via_squares(square_cache: Dict[int, List[int]], m: int, a: int, u: int) -> List[int]:
    """Compute r_m(t; <2^a u>) using Corollary cor:typeI-counts (via squares)."""
    assert m > a
    mod = 1 << m
    dist = [0] * mod

    k = m - a
    mod_small = 1 << k
    mask_small = mod_small - 1

    u_inv = pow(u, -1, mod_small)
    sq = square_cache[k]

    for t in range(mod):
        if (t & ((1 << a) - 1)) != 0:
            dist[t] = 0
            continue
        t_a = (t >> a) & mask_small
        b = (u_inv * t_a) & mask_small
        dist[t] = (1 << a) * sq[b]
    return dist


def check_cor_typeI_counts(max_m: int, max_a: int) -> CheckResult:
    total = 0
    failed = 0
    first = None

    square_cache: Dict[int, List[int]] = {k: square_distribution(k) for k in range(1, max_m + 1)}
    units = [1, 3, 5, 7]

    for a in range(0, max_a + 1):
        for u in units:
            for m in range(a + 1, max_m + 1):
                d1 = typeI_distribution_direct(m, a, u)
                d2 = typeI_distribution_via_squares(square_cache, m, a, u)
                mod = 1 << m
                for t in range(mod):
                    total += 1
                    if d1[t] != d2[t]:
                        failed += 1
                        if first is None:
                            first = (
                                f"a={a}, u={u}, m={m}, t={t}: direct {d1[t]}, via {d2[t]}"
                            )

    return CheckResult("Corollary cor:typeI-counts", total, failed, first)


def alpha_typeI_pred(a: int, u: int, t: int) -> int:
    """Predicted alpha_2(t; <2^a u>) from Proposition prop:density-typeI."""
    assert t != 0
    v = v2_int(t)
    if v < a:
        return 0
    d = v - a
    if d & 1:
        return 0
    j = d // 2
    c = t >> (a + 2 * j)  # odd
    u_inv8 = pow(u, -1, 8)
    if ((u_inv8 * (c & 7)) & 7) != 1:
        return 0
    return 1 << (a + j + 2)


def r_typeI_via_squares(square_cache: Dict[int, List[int]], m: int, a: int, u: int, t: int) -> int:
    """Exact r_m(t; <2^a u>) via Corollary cor:typeI-counts."""
    assert m > a
    mod = 1 << m
    mask = mod - 1
    t &= mask

    if (t & ((1 << a) - 1)) != 0:
        return 0

    k = m - a
    mod_small = 1 << k
    mask_small = mod_small - 1

    u_inv = pow(u, -1, mod_small)
    t_a = (t >> a) & mask_small
    b = (u_inv * t_a) & mask_small
    return (1 << a) * square_cache[k][b]


def check_prop_density_typeI(M: int, max_a: int) -> CheckResult:
    total = 0
    failed = 0
    first = None

    square_cache: Dict[int, List[int]] = {k: square_distribution(k) for k in range(1, M + 1)}
    units = [1, 3, 5, 7]

    for a in range(0, max_a + 1):
        for u in units:
            for t in range(1, 1 << M):
                v = v2_int(t)
                alpha = alpha_typeI_pred(a, u, t)

                # Stable-range threshold from Proposition prop:stable-thresholds: m > v+2.
                m0 = max(a + 1, v + 3)
                if m0 > M:
                    continue

                for m in range(m0, M + 1):
                    total += 1
                    got = r_typeI_via_squares(square_cache, m, a, u, t)
                    if got != alpha:
                        failed += 1
                        if first is None:
                            first = (
                                f"a={a}, u={u}, t={t}, v2={v}, m={m}: r_m={got}, expected alpha={alpha}"
                            )

    return CheckResult("Proposition prop:density-typeI (stable range)", total, failed, first)


def main() -> int:
    results: List[CheckResult] = []
    results.append(check_lem_square_roots(max_m=14))
    results.append(check_cor_typeI_counts(max_m=12, max_a=3))
    results.append(check_prop_density_typeI(M=14, max_a=3))

    any_fail = False
    for r in results:
        status = "PASS" if r.failed == 0 else "FAIL"
        print(f"[{status}] {r.name}: {r.total} checks")
        if r.failed:
            any_fail = True
            print(f"  failed: {r.failed}")
            if r.first_fail:
                print(f"  first failure: {r.first_fail}")

    if any_fail:
        print("\nTYPE I VERIFICATION FAILED")
        return 1

    print("\nALL TYPE I CHECKS PASSED")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())

